Response of a CMS HGCAL silicon-pad electromagnetic calorimeter prototype to 20-300 GeV positrons

The Compact Muon Solenoid Collaboration is designing a new high-granularity endcap calorimeter, HGCAL, to be installed later this decade. As part of this development work, a prototype system was built, with an electromagnetic section consisting of 14 double-sided structures, providing 28 sampling layers. Each sampling layer has an hexagonal module, where a multipad large-area silicon sensor is glued between an electronics circuit board and a metal baseplate. The sensor pads of approximately 1 cm$^2$ are wire-bonded to the circuit board and are readout by custom integrated circuits. The prototype was extensively tested with beams at CERN's Super Proton Synchrotron in 2018. Based on the data collected with beams of positrons, with energies ranging from 20 to 300 GeV, measurements of the energy resolution and linearity, the position and angular resolutions, and the shower shapes are presented and compared to a detailed Geant4 simulation.

==> 06-PositionR/figures/src/EM_position_resolution/plot_alignment.py <==
# coding: utf-8
# flake8: noqa

import os
import sys
import collections

import numpy as np
import common as cm

from copy import deepcopy

ROOT = cm.ROOT
ROOT.gROOT.SetBatch(True)


ENERGY = 300

# load data
thisdir = os.path.dirname(os.path.abspath(__file__))

cm.setup_style()

infile = ROOT.TFile(os.path.join(thisdir, "outfile.root"), "READ")

alignment_x_graphs = infile.Get("alignment_x_graphs_%sGeV"%ENERGY)
alignment_y_graphs = infile.Get("alignment_y_graphs_%sGeV"%ENERGY)

pol1_x = alignment_x_graphs.GetFunction("pol1_x")
pol1_y = alignment_y_graphs.GetFunction("pol1_y")


#1. residual mean x vs z 
name = "Electron_DWC_HGCals_residualsX_vs_distance"
canvas_width = 800
canvas_height = 600

canvas = ROOT.TCanvas("Canvas" + name, "canvas" + name, canvas_width, canvas_height)
canvas.Divide(1)
cm.setup_canvas(canvas, canvas_width, canvas_height)
pad = canvas.GetPad(1)
cm.setup_pad(pad)
pad.cd()

cm.setup_graph(alignment_x_graphs, {"Title": ";Layer depth [mm];#font[12]{#mu_{x}} [mm]", "MarkerStyle": 8, "MarkerSize": 2})
cm.setup_x_axis(alignment_x_graphs.GetXaxis(), pad)
cm.setup_y_axis(alignment_x_graphs.GetYaxis(), pad)


pol1_x.SetLineColor(cm.colors["creamred"])
alignment_x_graphs.Draw("AP")
pol1_x.SetRange(0., 650.)
alignment_x_graphs.Fit(pol1_x)
pol1_x.Draw("SAME")

legend = ROOT.TLegend(*cm.calc_legend_pos(4, x1=0.45, x2=0.90))
cm.setup_legend(legend)
legend.SetHeader("e^{+} 300 GeV")
legend.AddEntry(alignment_x_graphs, "Data", "p")
legend.AddEntry(pol1_x, "Fit, tan(<#it{#alpha}_{#it{x}}>) = %s / 1000" % int(round(1000*pol1_x.GetParameter(1))), "l")
legend.Draw()

# cms label
cms_labels = cm.create_cms_labels()
cms_labels[0].Draw()
cms_labels[1].Draw()

# campaign label
campaign_label = cm.create_campaign_label("e^{+}, #mu^{-}, CERN H2, October 2018")
campaign_label.Draw()

canvas.SaveAs(os.path.join(thisdir, name+".pdf"))

==> 06-PositionR/figures/src/EM_position_resolution/plot_layer_resolution.py <==
# coding: utf-8
# flake8: noqa

X0PosOctober2018_setup1 = [0.932753, 1.90872, 2.81787, 3.79384, 4.70298, 5.67895, 6.5881, 7.56407, 8.47322, 9.44918, 10.3583, 11.3343, 12.2434, 13.2194, 14.1286, 15.1045, 16.0137, 16.9896, 17.8988, 18.8748, 19.7839, 20.927, 21.8362, 22.9793, 23.8884, 25.1341, 26.0433, 27.3262, 30.1386, 33.0571, 35.9756, 38.8941, 41.8126, 44.6475, 45.7447, 48.6632, 51.5816, 54.6956, 57.726, 60.561]

import argparse
parser = argparse.ArgumentParser()
parser.add_argument("--layer", type=int, help="", default=7, required=False)
parser.add_argument("--energy", type=int, help="", default=200, required=False)
parser.add_argument("--coordinate", type=str, help="", default="x", required=False)
args = parser.parse_args()
LAYER = args.layer
ENERGY = args.energy
COORDINATE = args.coordinate

import os
import sys
import collections

import numpy as np
import common as cm

from math import sqrt

ROOT = cm.ROOT
ROOT.gROOT.SetBatch(True)


# load data
thisdir = os.path.dirname(os.path.abspath(__file__))

cm.setup_style()

infile = ROOT.TFile(os.path.join(thisdir, "outfile.root"), "READ")
infile_noSmearing = ROOT.TFile(os.path.join(thisdir, "outfile_noSmearing.root"), "READ")

#1. EM positioning resolution of one layer
#load the residual histograms
hists_data_x = infile.Get("hists_data_%s_%sGeV_Layer%s" % (COORDINATE, ENERGY, LAYER))
hists_sim_x = infile.Get("hists_sim_%s_%sGeV_Layer%s" % (COORDINATE, ENERGY, LAYER))
gaus_data_x = hists_data_x.GetFunction("gaus_data_%s_%sGeV_%s"%(COORDINATE, ENERGY, LAYER))
gaus_sim_x = hists_sim_x.GetFunction("gaus_sim_%s_%sGeV_%s"%(COORDINATE, ENERGY, LAYER))
cm.setup_graph(hists_data_x, {"Title": ";#font[12]{%s_{reco}-%s_{track}} [mm];Events (normalized)" % (COORDINATE, COORDINATE), "LineWidth": 2, "LineColor": cm.colors["black"], "LineStyle": 1, "MarkerStyle": 8, "MarkerSize": 1})
cm.setup_graph(gaus_data_x, {"Title": ";#font[12]{%s_{reco}-%s_{track}} [mm];Events (normalized)" % (COORDINATE, COORDINATE), "LineWidth": 2, "LineColor": cm.colors["black"], "LineStyle": 1})
cm.setup_graph(hists_sim_x, {"Title": ";#font[12]{%s_{reco}-%s_{track}} [mm];Events (normalized)" % (COORDINATE, COORDINATE), "LineWidth": 2, "LineColor": cm.colors["red"], "LineStyle": 1})
cm.setup_graph(gaus_sim_x, {"Title": ";#font[12]{%s_{reco}-%s_{track}} [mm];Events (normalized)" % (COORDINATE, COORDINATE), "LineWidth": 2, "LineColor": cm.colors["red"], "LineStyle": 1})



name = "EM_position_resolution_%s_Layer%s_%sGeV" % (COORDINATE, LAYER, ENERGY)
canvas_width = 800
canvas_height = 600

canvas = ROOT.TCanvas("Canvas" + name, "canvas" + name, canvas_width, canvas_height)
canvas.Divide(1)
cm.setup_canvas(canvas, canvas_width, canvas_height)
pad = canvas.GetPad(1)
cm.setup_pad(pad)
pad.cd()
cm.setup_x_axis(hists_sim_x.GetXaxis(), pad)
cm.setup_y_axis(hists_sim_x.GetYaxis(), pad)		

if COORDINATE=="x":
	hists_sim_x.GetXaxis().SetRangeUser(-50., 10.)
else:
	hists_sim_x.GetXaxis().SetRangeUser(-20., 50.)

hists_sim_x.Draw("P")
hists_sim_x.GetXaxis().SetRangeUser(-50., 0.)
hists_sim_x.SetMaximum(0.06)
hists_data_x.Draw("HISTSAME")
#gaus_sim_x.Draw("SAME")
#gaus_data_x.Draw("SAME")

hists_sim_x.GetXaxis().SetTitleOffset(0.9*hists_sim_x.GetXaxis().GetTitleOffset())
hists_sim_x.GetYaxis().SetRangeUser(0., 0.069)

if COORDINATE=="x":
	legend = ROOT.TLegend(*cm.calc_legend_pos(3, x1=0.20, x2=0.8, y2=0.90))
else:
	legend = ROOT.TLegend(*cm.calc_legend_pos(3, x1=0.20, x2=0.8, y2=0.90))
cm.setup_legend(legend)
legend.SetHeader("e^{+} %i GeV, Layer 7" % ENERGY)
legend.AddEntry(hists_data_x, "Data", "l")
#legend.AddEntry(hists_data_x, "mu_{x}=%.2f#pm%.2f mm, #sigma_{x}=%.2f#pm%.2f mm" % (gaus_data_x.GetParameter(1), gaus_data_x.GetParError(1), gaus_data_x.GetParameter(2), gaus_data_x.GetParError(2)), "l")
legend.AddEntry(hists_sim_x, "FTFP_BERT_EMN+DWC resolution", "l")
#legend.AddEntry(hists_sim_x, "#mu_{x}=%.2f#pm%.2f mm, #sigma_{x}=%.2f#pm%.2f mm" % (gaus_sim_x.GetParameter(1), gaus_sim_x.GetParError(1), gaus_sim_x.GetParameter(2), gaus_sim_x.GetParError(2)), "l")
legend.Draw()

layer_text = ROOT.TPaveText(0.75, 0.85, 0.95, 0.97, "NDC")
layer_text.AddText("Layer %s" % (LAYER))
layer_text.AddText("Depth: %.1f X_{0}" % (X0PosOctober2018_setup1[LAYER-1] ))
#layer_text.Draw()

# cms label
cms_labels = cm.create_cms_labels()
cms_labels[0].Draw()
cms_labels[1].Draw()

# campaign label
campaign_label = cm.create_campaign_label("%s GeV e^{+}, CERN H2, October 2018" % ENERGY)
campaign_label.Draw()

canvas.SaveAs(os.path.join(thisdir, name+".pdf"))
	


#2. load the dependence graphs w.r.t. beam momentum
#load the energy dependence graphs

res_x_vs_energy_data = infile.Get("res_%s_vs_energy_data_Layer%s"%(COORDINATE, LAYER))
res_x_vs_energy_sim = infile.Get("res_%s_vs_energy_sim_Layer%s"%(COORDINATE, LAYER))
res_x_vs_energy_sim_noSmearing = infile_noSmearing.Get("res_%s_vs_energy_sim_Layer%s"%(COORDINATE, LAYER))

fit_res_x_vs_energy_data = ROOT.TF1("fit_res_%s_vs_energy_data" % COORDINATE, "sqrt([0]^2/x+[1]^2)", 10., 300.)
fit_res_x_vs_energy_sim = ROOT.TF1("fit_res_%s_vs_energy_sim" % COORDINATE, "sqrt([0]^2/x+[1]^2)", 10., 300.)
fit_res_x_vs_energy_sim_noSmearing = ROOT.TF1("fit_res_%s_vs_energy_sim_noSmearing" % COORDINATE, "sqrt([0]^2/x+[1]^2)", 10., 300.)

res_x_vs_energy_data.Fit(fit_res_x_vs_energy_data, "RN")
print(fit_res_x_vs_energy_data.GetChisquare()/fit_res_x_vs_energy_data.GetNDF())
grint_res_x_vs_energy_data = ROOT.TGraphErrors(1000);
grint_res_x_vs_energy_data.SetName("grint_res_x_vs_energy_data")
for i in range(1000):
  grint_res_x_vs_energy_data.SetPoint(i, 300./1000*i, 0);
(ROOT.TVirtualFitter.GetFitter()).GetConfidenceIntervals(grint_res_x_vs_energy_data, 0.68)

res_x_vs_energy_sim.Fit(fit_res_x_vs_energy_sim, "RN")
print(fit_res_x_vs_energy_sim.GetChisquare()/fit_res_x_vs_energy_sim.GetNDF())
grint_res_x_vs_energy_sim = ROOT.TGraphErrors(1000);
grint_res_x_vs_energy_sim.SetName("grint_res_x_vs_energy_sim")
for i in range(1000):
  grint_res_x_vs_energy_sim.SetPoint(i, 300./1000*i, 0);
(ROOT.TVirtualFitter.GetFitter()).GetConfidenceIntervals(grint_res_x_vs_energy_sim, 0.68)

res_x_vs_energy_sim_noSmearing.Fit(fit_res_x_vs_energy_sim_noSmearing, "RN")

cm.setup_graph(res_x_vs_energy_data, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]" % (COORDINATE), "MarkerColor": cm.colors["black"], "MarkerStyle": 8, "MarkerSize": 2})
cm.setup_graph(res_x_vs_energy_sim, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]" % (COORDINATE), "MarkerColor": cm.colors["red"], "MarkerStyle": 24, "MarkerSize": 2})
cm.setup_graph(res_x_vs_energy_sim_noSmearing, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]" % (COORDINATE), "MarkerColor": cm.colors["creamred"], "MarkerStyle": 25, "MarkerSize": 2})
cm.setup_graph(fit_res_x_vs_energy_data, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]" % (COORDINATE), "LineColor": cm.colors["black"], "LineStyle": 1})
cm.setup_graph(fit_res_x_vs_energy_sim, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]" % (COORDINATE), "LineColor": cm.colors["red"], "LineStyle": 2})
cm.setup_graph(fit_res_x_vs_energy_sim_noSmearing, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]" % (COORDINATE), "LineColor": cm.colors["creamred"], "LineStyle": 3})

name = "EM_position_resolution_%s_Layer%s_energy_dependence" % (COORDINATE, LAYER)
canvas_width = 800
canvas_height = 600

canvas = ROOT.TCanvas("Canvas" + name, "canvas" + name, canvas_width, canvas_height)
canvas.Divide(1)
cm.setup_canvas(canvas, canvas_width, canvas_height)
pad = canvas.GetPad(1)
cm.setup_pad(pad)
pad.cd()
cm.setup_x_axis(res_x_vs_energy_data.GetXaxis(), pad)
cm.setup_y_axis(res_x_vs_energy_data.GetYaxis(), pad)		

res_x_vs_energy_data.GetYaxis().SetRangeUser(0., 12./sqrt(12.)+0.5)
res_x_vs_energy_data.Draw("AP")
res_x_vs_energy_sim.Draw("PSAME")
res_x_vs_energy_sim_noSmearing.Draw("PSAME")
fit_res_x_vs_energy_data.Draw("SAME")
fit_res_x_vs_energy_sim.Draw("SAME")
fit_res_x_vs_energy_sim_noSmearing.Draw("SAME")
grint_res_x_vs_energy_data.SetFillColorAlpha(cm.colors["black"], 0.15)
grint_res_x_vs_energy_data.Draw("E3SAME")
grint_res_x_vs_energy_sim.SetFillColorAlpha(cm.colors["red"], 0.2)
grint_res_x_vs_energy_sim.Draw("E3SAME")
res_x_vs_energy_data.Draw("PSAME")
res_x_vs_energy_sim.Draw("PSAME")

legend = ROOT.TLegend(*cm.calc_legend_pos(9, x1=0.20, x2=0.8, y2=0.92))
cm.setup_legend(legend)
legend.SetHeader("Layer 7")
legend.AddEntry(res_x_vs_energy_data, "Data", "p")
legend.AddEntry(fit_res_x_vs_energy_data, "#font[12]{#chi^{2}}/ndf=%.1f: #font[12]{a}=%.2f mm#sqrt{GeV}, #font[12]{b}=%.3f mm" % (fit_res_x_vs_energy_data.GetChisquare()/fit_res_x_vs_energy_data.GetNDF(), fit_res_x_vs_energy_data.GetParameter(0), fit_res_x_vs_energy_data.GetParameter(1)), "l")
legend.AddEntry(res_x_vs_energy_sim_noSmearing, "MC", "p")
legend.AddEntry(fit_res_x_vs_energy_sim_noSmearing, "#font[12]{#chi^{2}}/ndf=%.1f: #font[12]{a}=%.2f mm#sqrt{GeV}, #font[12]{b}=%.3f mm" % (fit_res_x_vs_energy_sim_noSmearing.GetChisquare()/fit_res_x_vs_energy_sim_noSmearing.GetNDF(), fit_res_x_vs_energy_sim_noSmearing.GetParameter(0), fit_res_x_vs_energy_sim_noSmearing.GetParameter(1)), "l")
legend.AddEntry(res_x_vs_energy_sim, "MC with DWC resolution", "p")
legend.AddEntry(fit_res_x_vs_energy_sim, "#font[12]{#chi^{2}}/ndf=%.1f: #font[12]{a}=%.2f mm#sqrt{GeV}, #font[12]{b}=%.3f mm" % (fit_res_x_vs_energy_sim.GetChisquare()/fit_res_x_vs_energy_sim.GetNDF(), fit_res_x_vs_energy_sim.GetParameter(0), fit_res_x_vs_energy_sim.GetParameter(1)), "l")
#legend.AddEntry(grint_res_x_vs_energy_sim, "uncertainty, #Deltaa=%.2f mm GeV^{0.5}, #Deltab=%.3f mm" % (fit_res_x_vs_energy_sim.GetParError(0), fit_res_x_vs_energy_sim.GetParError(1)), "f")
#legend.AddEntry(grint_res_x_vs_energy_data, "uncertainty, #Deltaa=%.2f mm GeV^{0.5}, #Deltab=%.3f mm" % (fit_res_x_vs_energy_data.GetParError(0), fit_res_x_vs_energy_data.GetParError(1)), "f")
legend.Draw()


layer_text = ROOT.TPaveText(0.75, 0.85, 0.95, 0.97, "NDC")
layer_text.AddText("Layer %s" % (LAYER))
layer_text.AddText("Depth: %.1f X_{0}" % (X0PosOctober2018_setup1[LAYER-1] ))
#layer_text.Draw()

beamangle_text = ROOT.TPaveText(0.15, 0.13, 0.35, 0.25, "NDC")
beamangle_text.AddText("Beam angle:")
beamangle_text.AddText("#approx 12 mrad")
#beamangle_text.Draw()


canvas.SaveAs(os.path.join(thisdir, name+".pdf"))

==> 06-PositionR/figures/src/EM_position_resolution/plot_weights.py <==
# coding: utf-8
# flake8: noqa

import os
import sys
import collections

import numpy as np
import common as cm

from math import sqrt

ROOT = cm.ROOT
ROOT.gROOT.SetBatch(True)

BEAMENERGY = 300

# load data
thisdir = os.path.dirname(os.path.abspath(__file__))

cm.setup_style()


infile = ROOT.TFile(os.path.join(thisdir, "weights.root"), "READ")
h1_weights = infile.Get("weights_x_%iGeV"%BEAMENERGY)


cm.setup_graph(h1_weights, {"Title": ";DWC: |#delta_{#it{x}}| [cm];Event weights: dN_{data}/dN_{sim}", "LineStyle": 1, "LineColor": cm.colors["black"]})


name = "DWC_weights_%iGeV" % BEAMENERGY
canvas_width = 800
canvas_height = 600

canvas = ROOT.TCanvas("Canvas" + name, "canvas" + name, canvas_width, canvas_height)
canvas.Divide(1)
cm.setup_canvas(canvas, canvas_width, canvas_height)
pad = canvas.GetPad(1)
cm.setup_pad(pad)
pad.cd()


cm.setup_x_axis(h1_weights.GetXaxis(), pad)
cm.setup_y_axis(h1_weights.GetYaxis(), pad)		

h1_weights.GetXaxis().SetTitleOffset(0.9*h1_weights.GetXaxis().GetTitleOffset())

h1_weights.Draw("E")
pad.SetLogy()

h1_max = 30.
h1_weights.SetMaximum(h1_max)
selection_line = ROOT.TLine(0.1, 0., 0.1, h1_max)
selection_line.SetLineStyle(2)
selection_line.SetLineColor(cm.colors["darkgreen"])
selection_line.SetLineWidth(2)
selection_line.Draw("SAME")
label_texts = ROOT.TText()
label_texts.SetNDC()
label_texts.SetTextFont(1)
label_texts.SetTextColor(cm.colors["darkgreen"])
label_texts.SetTextSize(0.05)
label_texts.DrawText(0.73, 0.8, "<--select")


canvas.SaveAs(os.path.join(thisdir, name+".pdf"))


==> 06-PositionR/figures/src/EM_showerAxes/plot_HGCal_interalignment.py <==
# coding: utf-8
# flake8: noqa

z_distances = [138.775,147.675,167.825,176.725,196.875,205.775,226.925,235.825,256.975,265.875,287.025,295.925,315.075,323.975,343.125,352.025,371.175,380.075,399.225,408.125,429.075,440.375,464.125,475.425,496.82,506.88,528.815,539.035,646.185,713.26,780.335,848.41,915.485,982.36,1151.53,1225.61,1299.69,1377.96,1452.03,1525.11]

import os
import sys
import collections

import numpy as np
import common as cm

from math import sqrt

ROOT = cm.ROOT
ROOT.gROOT.SetBatch(True)


# load data
thisdir = os.path.dirname(os.path.abspath(__file__))

cm.setup_style()

infile_unaligned = ROOT.TFile(os.path.join(thisdir, "outfile_modeROTATION.root"), "READ")
infile_aligned = ROOT.TFile(os.path.join(thisdir, "outfile_modeCHECK.root"), "READ")


gr_res_x_unaligned = ROOT.TGraphErrors()
gr_res_y_unaligned = ROOT.TGraphErrors()
gr_res_x_aligned = ROOT.TGraphErrors()
gr_res_y_aligned = ROOT.TGraphErrors()

for npoint, LAYER in enumerate(range(1,29)):
	h1_res_x_unaligned = infile_unaligned.Get("h1_res_x_layer%s"%LAYER)
	h1_res_y_unaligned = infile_unaligned.Get("h1_res_y_layer%s"%LAYER)
	h1_res_x_aligned = infile_aligned.Get("h1_res_x_layer%s"%LAYER)
	h1_res_y_aligned = infile_aligned.Get("h1_res_y_layer%s"%LAYER)

	gaus_res_x_unaligned = h1_res_x_unaligned.GetFunction("gausfit_res_x_layer%s" % LAYER)
	gaus_res_y_unaligned = h1_res_y_unaligned.GetFunction("gausfit_res_y_layer%s" % LAYER)
	gaus_res_x_aligned = h1_res_x_aligned.GetFunction("gausfit_res_x_layer%s" % LAYER)
	gaus_res_y_aligned = h1_res_y_aligned.GetFunction("gausfit_res_y_layer%s" % LAYER)

	gr_res_x_unaligned.SetPoint(npoint, z_distances[LAYER-1], gaus_res_x_unaligned.GetParameter(1))
	gr_res_x_unaligned.SetPointError(npoint, 0.1, sqrt(pow(gaus_res_x_unaligned.GetParError(1),2)+pow(0.001*gaus_res_x_unaligned.GetParameter(1),2)))

	gr_res_x_aligned.SetPoint(npoint, z_distances[LAYER-1], gaus_res_x_aligned.GetParameter(1))
	gr_res_x_aligned.SetPointError(npoint, 0.1, sqrt(pow(gaus_res_x_aligned.GetParError(1),2)+pow(0.001*gaus_res_x_aligned.GetParameter(1),2)))

	gr_res_y_unaligned.SetPoint(npoint, z_distances[LAYER-1], gaus_res_y_unaligned.GetParameter(1))
	gr_res_y_unaligned.SetPointError(npoint, 0.1, sqrt(pow(gaus_res_y_unaligned.GetParError(1),2)+pow(0.001*gaus_res_y_unaligned.GetParameter(1),2)))

	gr_res_y_aligned.SetPoint(npoint, z_distances[LAYER-1], gaus_res_y_aligned.GetParameter(1))
	gr_res_y_aligned.SetPointError(npoint, 0.1, sqrt(pow(gaus_res_y_aligned.GetParError(1),2)+pow(0.001*gaus_res_y_aligned.GetParameter(1),2)))		


cm.setup_graph(gr_res_x_unaligned, {"Title": ";Depth of layer [mm];#font[12]{<x_{reco}-x_{axis}>} [mm];", "MarkerSize": 2, "MarkerStyle": 22,"MarkerColor": cm.colors["blue"]})
cm.setup_graph(gr_res_x_aligned, {"Title": ";Depth of layer [mm];#font[12]{<x_{reco}-x_{axis}>} [mm];", "MarkerSize": 2, "MarkerStyle": 8,"MarkerColor": cm.colors["black"]})
cm.setup_graph(gr_res_y_unaligned, {"Title": ";Depth of layer [mm];<p_{reco}-p_{axis}> [mm];", "MarkerSize": 2, "MarkerStyle":22,"MarkerColor": cm.colors["blue"]})
cm.setup_graph(gr_res_y_aligned, {"Title": ";Depth of layer [mm];<p_{reco}-p_{axis}> [mm];", "MarkerSize": 2, "MarkerStyle": 8,"MarkerColor": cm.colors["black"]})



name = "EM_HGCal_interalignment"
canvas_width = 800
canvas_height = 600

canvas = ROOT.TCanvas("Canvas" + name, "canvas" + name, canvas_width, canvas_height)
canvas.Divide(1)
cm.setup_canvas(canvas, canvas_width, canvas_height)
pad = canvas.GetPad(1)
cm.setup_pad(pad)
pad.cd()
cm.setup_x_axis(gr_res_x_aligned.GetXaxis(), pad)
cm.setup_y_axis(gr_res_x_aligned.GetYaxis(), pad)		

maximum = max([h.GetMaximum() for h in [gr_res_x_aligned, gr_res_y_aligned, gr_res_x_unaligned, gr_res_y_unaligned]])
gr_res_x_aligned.GetYaxis().SetRangeUser(-1.19, 2.49)
gr_res_x_aligned.GetXaxis().SetTitleOffset(0.85*gr_res_x_aligned.GetXaxis().GetTitleOffset())
gr_res_x_aligned.GetXaxis().SetTitleSize(1.1*gr_res_x_aligned.GetXaxis().GetTitleSize())
gr_res_x_aligned.GetYaxis().SetTitleSize(1.1*gr_res_x_aligned.GetYaxis().GetTitleSize())
gr_res_x_aligned.Draw("AP")
#gr_res_y_aligned.Draw("PSAME")
gr_res_x_unaligned.Draw("PSAME")
#gr_res_y_unaligned.Draw("PSAME")



legend = ROOT.TLegend(*cm.calc_legend_pos(4, x1=0.38, x2=0.55, y2=0.9))
cm.setup_legend(legend)
legend.SetHeader("e^{+} 300 GeV")
legend.AddEntry(gr_res_x_unaligned, "data, misaligned", "p")
legend.AddEntry(gr_res_x_aligned, "data, aligned", "p")
#legend.AddEntry(gr_res_y_unaligned, "p=y, misaligned", "p")
#legend.AddEntry(gr_res_y_aligned, "p=y, aligned", "p")
legend.Draw()

zero_line = ROOT.TF1("0", "0", 0, max(z_distances))
zero_line.SetLineColor(cm.colors["black"])
zero_line.SetLineWidth(1)
zero_line.Draw("SAME")


canvas.SaveAs(os.path.join(thisdir, name+".pdf"))




==> 06-PositionR/figures/src/EM_showerAxes/plot_depthVsResidual.py <==
# coding: utf-8
# flake8: noqa

import os
import sys
import collections

import numpy as np
import common as cm

from copy import deepcopy

ROOT = cm.ROOT
ROOT.gROOT.SetBatch(True)


ENERGY = 300

# load data
thisdir = os.path.dirname(os.path.abspath(__file__))

cm.setup_style()

infile = ROOT.TFile(os.path.join(thisdir, "DWC_HGCAL_alignment_11_%iGeV_config22.root"%ENERGY), "READ")

h2_yres_zmean_data = infile.Get("h2_xres_zmean_data_uncorrected")		#distribution where angular correction is not applied
h2_yres_zmean_data.RebinX(2)
pfx_yres_zmean_data = h2_yres_zmean_data.ProfileX()

pol1_y = ROOT.TF1("pol1", "pol1", -30, 30.)
pfx_yres_zmean_data.Fit(pol1_y, "R")



cm.setup_graph(pfx_yres_zmean_data, {"Title": ";#font[12]{#DeltaCOG_{z}} [mm];#font[12]{<x_{axis} - x_{track}}> [mm]", "MarkerStyle": 8, "MarkerSize": 2, "MarkerColor": cm.colors["black"]})



#1. residual mean x vs z 
name = "XResidualVsDepth_%sGeV" % ENERGY
canvas_width = 800
canvas_height = 600

canvas = ROOT.TCanvas("Canvas" + name, "canvas" + name, canvas_width, canvas_height)
canvas.Divide(1)
cm.setup_canvas(canvas, canvas_width, canvas_height)
pad = canvas.GetPad(1)
cm.setup_pad(pad)
pad.cd()

cm.setup_x_axis(pfx_yres_zmean_data.GetXaxis(), pad)
cm.setup_y_axis(pfx_yres_zmean_data.GetYaxis(), pad)


pol1_y.SetLineColor(cm.colors["creamred"])
pfx_yres_zmean_data.GetXaxis().SetRangeUser(-32., 32.)
pfx_yres_zmean_data.GetYaxis().SetRangeUser(-0.2, 1.19)
pfx_yres_zmean_data.GetXaxis().SetTitleOffset(0.85*pfx_yres_zmean_data.GetXaxis().GetTitleOffset())
pfx_yres_zmean_data.GetXaxis().SetTitleSize(1.1*pfx_yres_zmean_data.GetXaxis().GetTitleSize())
pfx_yres_zmean_data.GetYaxis().SetTitleSize(1.1*pfx_yres_zmean_data.GetYaxis().GetTitleSize())
pfx_yres_zmean_data.Draw("P")

pol1_y.Draw("SAME")

legend = ROOT.TLegend(*cm.calc_legend_pos(3, x1=0.13, x2=0.89, y2=0.32))
legend.SetHeader("e^{+} 300 GeV")
legend.AddEntry(pfx_yres_zmean_data, "Data", "p")
legend.AddEntry(pol1_y, "Fit, tan(<#alpha_{x}>) = %s#pm %s / 1000" % ((round(1000*pol1_y.GetParameter(1),1)), round(1000*pol1_y.GetParError(1), 1)), "l")
cm.setup_legend(legend)
legend.Draw()


canvas.SaveAs(os.path.join(thisdir, name+".pdf"))


==> 06-PositionR/figures/src/EM_showerAxes/plot_showerAxesAngularResolution.py <==
# coding: utf-8
# flake8: noqa

import os
import sys
import collections

import numpy as np
import common as cm

from math import sqrt
from copy import deepcopy

ROOT = cm.ROOT
ROOT.gROOT.SetBatch(True)


# load data
thisdir = os.path.dirname(os.path.abspath(__file__))

cm.setup_style()

import argparse
parser = argparse.ArgumentParser()
parser.add_argument("--coordinate", type=str, help="", default="x", required=False)
args = parser.parse_args()
COORDINATE = args.coordinate


infile_nominal = ROOT.TFile(os.path.join(thisdir, "fits_11_config22_nominal.root"), "READ")
infile_noSmearing = ROOT.TFile(os.path.join(thisdir, "fits_11_config22_noSmearing.root"), "READ")

gr_simulation = infile_nominal.Get("angular_res_%s_vs_energy_sim" % COORDINATE)	
gr_simulation_noSmearing = infile_noSmearing.Get("angular_res_%s_vs_energy_sim" % COORDINATE)	
gr_data_nominal = infile_nominal.Get("angular_res_%s_vs_energy_data" % COORDINATE)	


graph_error = ROOT.TGraphAsymmErrors()
x_tmp = np.array([0.])
y_tmp = np.array([0.])

cm.setup_graph(gr_data_nominal, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{#alpha_{%s}}} [mrad]"%COORDINATE, "LineStyle": 1, "LineColor": cm.colors["black"], "MarkerColor": cm.colors["black"], "MarkerSize": 2, "MarkerStyle": 8})
cm.setup_graph(gr_simulation, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{#alpha_{%s}}} [mrad]"%COORDINATE, "LineStyle": 2, "LineColor": cm.colors["red"], "MarkerColor": cm.colors["red"], "MarkerSize": 2, "MarkerStyle": 24})
cm.setup_graph(gr_simulation_noSmearing, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{axis, %s}} [mm]"%COORDINATE, "LineStyle": 3, "LineColor": cm.colors["creamred"], "MarkerColor": cm.colors["creamred"], "MarkerSize": 2, "MarkerStyle": 25})


#perform fits
fit_simulation_noSmearing = ROOT.TF1("fit_noSmearing", "sqrt(([0]/x)^2+[1]^2/x)", 10., 300.)
fit_simulation = ROOT.TF1("fit_sim", "sqrt(([0]/x)^2+[1]^2/x)", 10., 300.)
gr_simulation.Fit(fit_simulation, "RNQ")
gr_simulation_noSmearing.Fit(fit_simulation_noSmearing, "RNQ")
grint_res_vs_energy_sim = ROOT.TGraphErrors(1000);
grint_res_vs_energy_sim.SetName("grint_res_vs_energy_sim")
for i in range(1000):
  grint_res_vs_energy_sim.SetPoint(i, 300./1000*i, 0);
(ROOT.TVirtualFitter.GetFitter()).GetConfidenceIntervals(grint_res_vs_energy_sim, 0.68)
fit_simulation.SetLineStyle(gr_simulation.GetLineStyle())
fit_simulation.SetLineColor(gr_simulation.GetLineColor())
fit_simulation_noSmearing.SetLineStyle(gr_simulation_noSmearing.GetLineStyle())
fit_simulation_noSmearing.SetLineColor(gr_simulation_noSmearing.GetLineColor())
fit_data_nominal = ROOT.TF1("fit_data_nominal", "sqrt(([0]/x)^2+[1]^2/x)", 10., 300.)
gr_data_nominal.Fit(fit_data_nominal, "RNQ")
grint_res_vs_energy_data = ROOT.TGraphErrors(1000);
grint_res_vs_energy_data.SetName("grint_res_vs_energy_data")
for i in range(1000):
  grint_res_vs_energy_data.SetPoint(i, 300./1000*i, 0);
(ROOT.TVirtualFitter.GetFitter()).GetConfidenceIntervals(grint_res_vs_energy_data, 0.68)
fit_data_nominal.SetLineStyle(gr_data_nominal.GetLineStyle())
fit_data_nominal.SetLineColor(gr_data_nominal.GetLineColor())




name = "EM_ShowerAxes_angular_resolution_%s" % COORDINATE
canvas_width = 800
canvas_height = 600

canvas = ROOT.TCanvas("Canvas" + name, "canvas" + name, canvas_width, canvas_height)
canvas.Divide(1)
cm.setup_canvas(canvas, canvas_width, canvas_height)
pad = canvas.GetPad(1)
cm.setup_pad(pad)
pad.cd()


cm.setup_x_axis(gr_simulation.GetXaxis(), pad)
cm.setup_y_axis(gr_simulation.GetYaxis(), pad)		
gr_simulation.GetYaxis().SetRangeUser(0., 34.)

grint_res_vs_energy_sim.SetFillColorAlpha(cm.colors["red"], 0.2)
grint_res_vs_energy_data.SetFillColorAlpha(cm.colors["black"], 0.15)

gr_simulation.GetXaxis().SetTitleOffset(0.85*gr_simulation.GetXaxis().GetTitleOffset())
gr_simulation.GetXaxis().SetTitleSize(1.1*gr_simulation.GetXaxis().GetTitleSize())
gr_simulation.GetYaxis().SetTitleSize(1.1*gr_simulation.GetYaxis().GetTitleSize())
gr_simulation.Draw("AP")
grint_res_vs_energy_sim.Draw("E3SAME")
grint_res_vs_energy_data.Draw("E3SAME")
gr_simulation.Draw("PSAME")
gr_simulation_noSmearing.Draw("PSAME")
gr_data_nominal.Draw("PSAME")
fit_simulation.Draw("SAME")
fit_simulation_noSmearing.Draw("SAME")
fit_data_nominal.Draw("SAME")



legend1 = ROOT.TLegend(*cm.calc_legend_pos(10, x1=0.23, x2=0.7, y2=0.93))
cm.setup_legend(legend1)
legend1.SetFillColor(0)
legend1.AddEntry(gr_data_nominal, "Data", "p")
legend1.AddEntry(fit_data_nominal, "#font[12]{#chi^{2}}/ndf=%.1f, #frac{#font[12]{#kappa}}{mrad}=%.1f GeV, #frac{#font[12]{#xi}}{mrad}=%.1f #sqrt{GeV}" % (fit_data_nominal.GetChisquare()/fit_data_nominal.GetNDF(),fit_data_nominal.GetParameter(0), fit_data_nominal.GetParameter(1)), "L")
legend1.AddEntry(gr_simulation_noSmearing, "MC", "p")
legend1.AddEntry(fit_simulation_noSmearing, "#font[12]{#chi^{2}}/ndf=%.1f, #frac{#font[12]{#kappa}}{mrad}=%.1f GeV, #frac{#font[12]{#xi}}{mrad}=%.1f #sqrt{GeV}" % (fit_simulation_noSmearing.GetChisquare()/fit_simulation_noSmearing.GetNDF(),fit_simulation_noSmearing.GetParameter(0), fit_simulation_noSmearing.GetParameter(1)), "L")
legend1.AddEntry(gr_simulation, "MC with DWC resolution", "p")
legend1.AddEntry(fit_simulation, "#font[12]{#chi^{2}}/ndf=%.1f, #frac{#font[12]{#kappa}}{mrad}=%.1f GeV, #frac{#font[12]{#xi}}{mrad}=%.1f #sqrt{GeV}" % (fit_simulation.GetChisquare()/fit_simulation.GetNDF(),fit_simulation.GetParameter(0), fit_simulation.GetParameter(1)), "L")
#legend1.AddEntry(grint_res_vs_energy_sim, "uncertainty, #Delta#kappa=%.1f GeV, #Delta#xi=%.1f #sqrt{GeV}" % (fit_simulation.GetParError(0), fit_simulation.GetParError(1)), "F")

#legend1.AddEntry(grint_res_vs_energy_data, "uncertainty, #Delta#kappa=%.1f GeV, #Delta#xi=%.1f #sqrt{GeV}" % (fit_data_nominal.GetParError(0), fit_data_nominal.GetParError(1)), "F")

legend1.Draw()


beamangle_text = ROOT.TPaveText(0.15, 0.12, 0.5, 0.17, "NDC")
beamangle_text.AddText("Beam angle: #approx 12 mrad")
#beamangle_text.Draw()


canvas.SaveAs(os.path.join(thisdir, name+".pdf"))


==> 06-PositionR/figures/src/EM_showerAxes/plot_showerAxesResolution.py <==
# coding: utf-8
# flake8: noqa

import os
import sys
import collections

import numpy as np
import common as cm

from math import sqrt
from copy import deepcopy

ROOT = cm.ROOT
ROOT.gROOT.SetBatch(True)


# load data
thisdir = os.path.dirname(os.path.abspath(__file__))

cm.setup_style()

import argparse
parser = argparse.ArgumentParser()
parser.add_argument("--coordinate", type=str, help="", default="x", required=False)
args = parser.parse_args()
COORDINATE = args.coordinate


infile_nominal = ROOT.TFile(os.path.join(thisdir, "fits_11_config22_nominal.root"), "READ")
infile_noSmearing = ROOT.TFile(os.path.join(thisdir, "fits_11_config22_noSmearing.root"), "READ")

gr_simulation = infile_nominal.Get("res_%s_vs_energy_sim" % COORDINATE)	
gr_simulation_noSmearing = infile_noSmearing.Get("res_%s_vs_energy_sim" % COORDINATE)	
gr_data_nominal = infile_nominal.Get("res_%s_vs_energy_data" % COORDINATE)	


cm.setup_graph(gr_data_nominal, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]"%COORDINATE, "LineStyle": 1, "LineColor": cm.colors["black"], "MarkerColor": cm.colors["black"], "MarkerSize": 2, "MarkerStyle": 8})
cm.setup_graph(gr_simulation, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]"%COORDINATE, "LineStyle": 2, "LineColor": cm.colors["red"], "MarkerColor": cm.colors["red"], "MarkerSize": 2, "MarkerStyle": 24})
cm.setup_graph(gr_simulation_noSmearing, {"Title": ";#font[12]{E_{beam}} [GeV];#font[12]{#sigma_{%s}} [mm]"%COORDINATE, "LineStyle": 3, "LineColor": cm.colors["creamred"], "MarkerColor": cm.colors["creamred"], "MarkerSize": 2, "MarkerStyle": 25})


#perform fits
fit_simulation_noSmearing = ROOT.TF1("fit_simulation_noSmearing", "sqrt(([0])^2/x+[1]^2)", 10., 300.)
gr_simulation_noSmearing.Fit(fit_simulation_noSmearing, "RN")
fit_simulation = ROOT.TF1("fit_simulation", "sqrt(([0])^2/x+[1]^2)", 10., 300.)
gr_simulation.Fit(fit_simulation, "RNQ")
grint_res_vs_energy_sim = ROOT.TGraphErrors(1000);
grint_res_vs_energy_sim.SetName("grint_res_vs_energy_sim")
for i in range(1000):
  grint_res_vs_energy_sim.SetPoint(i, 300./1000*i, 0);
(ROOT.TVirtualFitter.GetFitter()).GetConfidenceIntervals(grint_res_vs_energy_sim, 0.68)
fit_simulation.SetLineStyle(gr_simulation.GetLineStyle())
fit_simulation.SetLineColor(gr_simulation.GetLineColor())
fit_simulation_noSmearing.SetLineStyle(gr_simulation_noSmearing.GetLineStyle())
fit_simulation_noSmearing.SetLineColor(gr_simulation_noSmearing.GetLineColor())
fit_data_nominal = ROOT.TF1("fit_data_nominal", "sqrt(([0])^2/x+[1]^2)", 10., 300.)
gr_data_nominal.Fit(fit_data_nominal, "RNQ")
grint_res_vs_energy_data = ROOT.TGraphErrors(1000);
grint_res_vs_energy_data.SetName("grint_res_vs_energy_data")
for i in range(1000):
  grint_res_vs_energy_data.SetPoint(i, 300./1000*i, 0);
(ROOT.TVirtualFitter.GetFitter()).GetConfidenceIntervals(grint_res_vs_energy_data, 0.68)
fit_data_nominal.SetLineStyle(gr_data_nominal.GetLineStyle())
fit_data_nominal.SetLineColor(gr_data_nominal.GetLineColor())



name = "EM_ShowerAxes_pointing_resolution_%s" % COORDINATE
canvas_width = 800
canvas_height = 600

canvas = ROOT.TCanvas("Canvas" + name, "canvas" + name, canvas_width, canvas_height)
canvas.Divide(1)
cm.setup_canvas(canvas, canvas_width, canvas_height)
pad = canvas.GetPad(1)
cm.setup_pad(pad)
pad.cd()


cm.setup_x_axis(gr_simulation.GetXaxis(), pad)
cm.setup_y_axis(gr_simulation.GetYaxis(), pad)		
gr_simulation.GetYaxis().SetRangeUser(0., 2.4)

grint_res_vs_energy_sim.SetFillColorAlpha(cm.colors["red"], 0.2)
grint_res_vs_energy_data.SetFillColorAlpha(cm.colors["black"], 0.15)

gr_simulation.GetXaxis().SetTitleOffset(0.85*gr_simulation.GetXaxis().GetTitleOffset())
gr_simulation.GetXaxis().SetTitleSize(1.1*gr_simulation.GetXaxis().GetTitleSize())
gr_simulation.GetYaxis().SetTitleSize(1.1*gr_simulation.GetYaxis().GetTitleSize())
gr_simulation.Draw("AP")
gr_simulation_noSmearing.Draw("PSAME")
grint_res_vs_energy_sim.Draw("E3SAME")
grint_res_vs_energy_data.Draw("E3SAME")
gr_simulation.Draw("PSAME")
gr_data_nominal.Draw("PSAME")
fit_simulation.Draw("SAME")
fit_simulation_noSmearing.Draw("SAME")
fit_data_nominal.Draw("SAME")



legend1 = ROOT.TLegend(*cm.calc_legend_pos(10, x1=0.23, x2=0.9, y2=0.93))
cm.setup_legend(legend1)
legend1.SetFillColor(0)
legend1.AddEntry(gr_data_nominal, "Data", "p")
legend1.AddEntry(fit_data_nominal, "#font[12]{#chi^{2}}/ndf=%.1f, #frac{#font[12]{a}}{mm} = %.1f #sqrt{GeV}, #frac{#font[12]{b}}{mm} = %.2f" % (fit_data_nominal.GetChisquare()/fit_data_nominal.GetNDF(),fit_data_nominal.GetParameter(0), fit_data_nominal.GetParameter(1)), "L")
legend1.AddEntry(gr_simulation_noSmearing, "MC", "p")
legend1.AddEntry(fit_simulation_noSmearing, "#font[12]{#chi^{2}}/ndf=%.1f, #frac{#font[12]{a}}{mm} = %.1f #sqrt{GeV}, #frac{#font[12]{b}}{mm} = %.2f" % (fit_simulation_noSmearing.GetChisquare()/fit_simulation_noSmearing.GetNDF(),fit_simulation_noSmearing.GetParameter(0), fit_simulation_noSmearing.GetParameter(1)), "L")
legend1.AddEntry(gr_simulation, "MC with DWC resolution", "p")
legend1.AddEntry(fit_simulation, "#font[12]{#chi^{2}}/ndf=%.1f, #frac{#font[12]{a}}{mm} = %.1f #sqrt{GeV}, #frac{#font[12]{b}}{mm} = %.2f" % (fit_simulation.GetChisquare()/fit_simulation.GetNDF(),fit_simulation.GetParameter(0), fit_simulation.GetParameter(1)), "L")
#legend1.AddEntry(grint_res_vs_energy_sim, "uncertainty, #Deltaa=%.1f mm#sqrt{GeV}, #Deltab=%.2f mm" % (fit_simulation.GetParError(0), fit_simulation.GetParError(1)), "F")

#legend1.AddEntry(grint_res_vs_energy_data, "uncertainty, #Deltaa=%.1f mm#sqrt{GeV}, #Deltab=%.2f mm" % (fit_data_nominal.GetParError(0), fit_data_nominal.GetParError(1)), "F")

legend1.Draw()


beamangle_text = ROOT.TPaveText(0.15, 0.12, 0.5, 0.17, "NDC")
beamangle_text.AddText("Beam angle: #approx 12 mrad")
#beamangle_text.Draw()


canvas.SaveAs(os.path.join(thisdir, name+".pdf"))


==> 06-PositionR/figures/src/common/__init__.py <==
# coding: utf-8

import ROOT
ROOT.PyConfig.IgnoreCommandLineOptions = True
ROOT.gROOT.SetBatch()

default_canvas_width = 800
default_canvas_height = 640

default_style_props = {
  "Palette": 1,
  "PadTickX": 1,
  "PadTickY": 1,
  "TitleFont": 42,
  "StatFont": 42,

  "FrameFillColor": ROOT.kWhite,
  "FrameLineWidth": 1,
  "CanvasColor": ROOT.kWhite,
  "OptStat": 0,
  "LegendBorderSize": 0,
  "OptTitle": 0,

  "PadTopMargin": 0.05,
  "PadBottomMargin": 0.1,
  "PadLeftMargin": 0.12,
  "PadRightMargin": 0.05,

  "LegendTextSize": 0.030
}

default_canvas_props = {

}

default_pad_props = {

}

default_axis_props = {

}

default_auto_ticklength = 0.015

default_label_props = {

}

default_legend_props = {
    "BorderSize": 0,
    "FillColor": 0,
    "LineStyle": 0,
    "LineColor": 0,
    "LineWidth": 0,
    "TextFont": 43,
    "TextSize": 24,
    "ColumnSeparation": 0.
}

default_hist_props = {

}

default_graph_props = {

}

default_line_props = {

}

default_box_props = {

}

default_func_props = {

}

colors = {
    "black": ROOT.kBlack,
    "blue": ROOT.kBlue + 1,
    "red": ROOT.kRed - 4,
    "magenta": ROOT.kMagenta + 1,
    "yellow": ROOT.kOrange - 2,
    "green": ROOT.kGreen + 2,
    "brightgreen": ROOT.kGreen - 3,
    "darkgreen": ROOT.kGreen + 4,
    "creamblue": 38,
    "creamred": 46,
    "white": 10
}



def setup_style(props=None):
    ROOT.gROOT.SetStyle("Plain")
    apply_root_properties(ROOT.gStyle, default_style_props, props)

    ROOT.gStyle.SetLabelFont(42,"xyz")
    ROOT.gStyle.SetTitleFont(42,"xyz")
    ROOT.gStyle.SetTitleSize(0.05, "xyz")

    ROOT.gROOT.ForceStyle()


def setup_canvas(canvas, width, height, props=None):
    canvas.SetWindowSize(width, height)
    canvas.SetCanvasSize(width, height)
    apply_root_properties(canvas, default_canvas_props, props)


def setup_pad(pad, props=None):
    apply_root_properties(pad, default_pad_props, props)


def setup_x_axis(x_axis, pad, props=None):
    _props = default_axis_props.copy()
    _props["TitleOffset"] = x_axis.GetTitleOffset()*0.95
    apply_root_properties(x_axis, _props, props)


def setup_y_axis(y_axis, pad, props=None):
    _props = default_axis_props.copy()
    apply_root_properties(y_axis, _props, props)


def setup_z_axis(z_axis, pad, props=None):
    _props = default_axis_props.copy()
    apply_root_properties(z_axis, _props, props)


def setup_label(label, props=None):
    apply_root_properties(label, default_label_props, props)


def calc_legend_pos(n_entries, x1=0.68, x2=0.96, y2=0.92, y_spread=0.045):
    y1 = y2 - y_spread * n_entries
    return (x1, y1, x2, y2)


def setup_legend(legend, props=None):
    apply_root_properties(legend, default_legend_props, props)


def get_canvas_pads(canvas):
    return [
        p for p in canvas.GetListOfPrimitives()
        if isinstance(p, ROOT.TPad)
    ]


def setup_hist(hist, props=None):
    apply_root_properties(hist, default_hist_props, props)


def setup_graph(graph, props=None):
    apply_root_properties(graph, default_graph_props, props)


def setup_line(line, props=None):
    apply_root_properties(line, default_line_props, props)


def setup_box(box, props=None):
    apply_root_properties(box, default_box_props, props)


def setup_func(func, props=None):
    apply_root_properties(func, default_func_props, props)


def update_canvas(canvas):
    for pad in get_canvas_pads(canvas):
        pad.RedrawAxis()
    ROOT.gPad.RedrawAxis()

    canvas.Update()


def apply_root_properties(obj, props, *_props):
    props = props.copy()
    for p in _props:
        if p:
            props.update(p)

    for name, value in props.items():
        setter = getattr(obj, "Set%s" % name, getattr(obj, name, None))
        if not hasattr(setter, "__call__"):
            continue

        if isinstance(value, tuple):
            # value might be a tuple (or list) of (class name, ...)
            # in that case, pass ROOT.<className>(*value[1:]) to the setter
            if isinstance(value[0], str):
                parts = value[0].split(".")
                cls = ROOT
                while parts:
                    part = parts.pop(0)
                    if not hasattr(cls, part):
                        cls = None
                        break
                    else:
                        cls = getattr(cls, part)
                if cls is not None:
                    setter(cls(*value[1:]))
                    continue

            setter(*value)
        else:
            setter(value)


def create_cms_labels(postfix="private work", x=0.135, y=0.96):
    cms = ROOT.TLatex(x, y, "HGCal")
    setup_label(cms, {"TextFont": 73})
    label = ROOT.TLatex(x, y, "#font[73]{HGCal} " + postfix)
    setup_label(label)
    return cms, label

def create_campaign_label(text, x=0.9625, y=0.96):
    label = ROOT.TLatex(x, y, text)
    setup_label(label, {"TextAlign": 31})
    return label





==> 06-PositionR/figures/src/run.sh <==
#!/usr/bin/env bash

action() {
    local src_dir="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && /bin/pwd )"
    local origin="$( pwd )"

    cd "$src_dir"  
    #EM electron position resolution, sim. weights for DWCs
    (
        python EM_position_resolution/plot_weights.py
    )   
    #EM positioning resolution for a few layers
    (
        python EM_position_resolution/plot_layer_resolution.py --layer 7 --coordinate x --energy 300
    )      
    #EM electron position residual means vs DWC
    (
        python EM_position_resolution/plot_alignment.py
    )  
    #EM HGCal interalignment
    (
        python EM_showerAxes/plot_HGCal_interalignment.py
        python EM_showerAxes/plot_depthVsResidual.py
    )
    #EM Shower Axes Resolution
    (
        python EM_showerAxes/plot_showerAxesResolution.py --coordinate x
    )
    #EM Shower Axes angular Resolution
    (
        python EM_showerAxes/plot_showerAxesAngularResolution.py --coordinate x
    ) 
    #EM Shower Axes position residual
    (
        python EM_showerAxes/plot_residual_distribution.py --coordinate x --energy 200
    )     
    cd "$origin"
}
action "$@"


==> utils/general/CMS_lumi.C <==
#include "CMS_lumi.h"

void 
CMS_lumi( TPad* pad, int iPeriod, int iPosX )
{            
  bool outOfFrame    = false;
  if( iPosX/10==0 ) 
    {
      outOfFrame = true;
    }
  int alignY_=3;
  int alignX_=2;
  if( iPosX/10==0 ) alignX_=1;
  if( iPosX==0    ) alignX_=1;
  if( iPosX==0    ) alignY_=1;
  if( iPosX/10==1 ) alignX_=1;
  if( iPosX/10==2 ) alignX_=2;
  if( iPosX/10==3 ) alignX_=3;
  if( iPosX == 0  ) relPosX = 0.12;
  int align_ = 10*alignX_ + alignY_;

  float H = pad->GetWh();
  float W = pad->GetWw();
  float l = pad->GetLeftMargin();
  float t = pad->GetTopMargin();
  float r = pad->GetRightMargin();
  float b = pad->GetBottomMargin();
  //  float e = 0.025;

  pad->cd();

  TString lumiText;
  if( iPeriod==1 )
    {
      lumiText += lumi_7TeV;
      lumiText += " (7 TeV)";
    }
  else if ( iPeriod==2 )
    {
      lumiText += lumi_8TeV;
      lumiText += " (8 TeV)";
    }
  else if( iPeriod==3 ) 
    {
      lumiText = lumi_8TeV; 
      lumiText += " (8 TeV)";
      lumiText += " + ";
      lumiText += lumi_7TeV;
      lumiText += " (7 TeV)";
    }
  else if ( iPeriod==4 )
    {
      lumiText += lumi_13TeV;
      lumiText += " (13 TeV)";
    }
  else if ( iPeriod==7 )
    { 
      if( outOfFrame ) lumiText += "#scale[0.85]{";
      lumiText += lumi_13TeV; 
      lumiText += " (13 TeV)";
      lumiText += " + ";
      lumiText += lumi_8TeV; 
      lumiText += " (8 TeV)";
      lumiText += " + ";
      lumiText += lumi_7TeV;
      lumiText += " (7 TeV)";
      if( outOfFrame) lumiText += "}";
    }
  else if ( iPeriod==12 )
    {
      lumiText += "8 TeV";
    }
   
  cout << lumiText << endl;

  TLatex latex;
  latex.SetNDC();
  latex.SetTextAngle(0);
  latex.SetTextColor(kBlack);    

  float extraTextSize = extraOverCmsTextSize*cmsTextSize;

  latex.SetTextFont(42);
  latex.SetTextAlign(31); 
  latex.SetTextSize(lumiTextSize*t);    
  latex.DrawLatex(1-r,1-t+lumiTextOffset*t,lumiText);

  if( outOfFrame )
    {
      latex.SetTextFont(cmsTextFont);
      latex.SetTextAlign(11); 
      latex.SetTextSize(cmsTextSize*t);    
      latex.DrawLatex(l,1-t+lumiTextOffset*t,cmsText);
    }
  
  pad->cd();

  float posX_=0;
  if( iPosX%10<=1 )
    {
      posX_ =   l + relPosX*(1-l-r);
    }
  else if( iPosX%10==2 )
    {
      posX_ =  l + 0.5*(1-l-r);
    }
  else if( iPosX%10==3 )
    {
      posX_ =  1-r - relPosX*(1-l-r);
    }
  float posY_ = 1-t - relPosY*(1-t-b);
  if( !outOfFrame )
    {
      if( drawLogo )
	{
	  posX_ =   l + 0.045*(1-l-r)*W/H;
	  posY_ = 1-t - 0.045*(1-t-b);
	  float xl_0 = posX_;
	  float yl_0 = posY_ - 0.15;
	  float xl_1 = posX_ + 0.15*H/W;
	  float yl_1 = posY_;
	  TASImage* CMS_logo = new TASImage("CMS-BW-label.png");
	  TPad* pad_logo = new TPad("logo","logo", xl_0, yl_0, xl_1, yl_1 );
	  pad_logo->Draw();
	  pad_logo->cd();
	  CMS_logo->Draw("X");
	  pad_logo->Modified();
	  pad->cd();
	}
      else
	{
	  latex.SetTextFont(cmsTextFont);
	  latex.SetTextSize(cmsTextSize*t);
	  latex.SetTextAlign(align_);
	  latex.DrawLatex(posX_, posY_, cmsText);
	  if( writeExtraText ) 
	    {
	      latex.SetTextFont(extraTextFont);
	      latex.SetTextAlign(align_);
	      latex.SetTextSize(extraTextSize*t);
	      latex.DrawLatex(posX_, posY_- relExtraDY*cmsTextSize*t, extraText);
	    }
	}
    }
  else if( writeExtraText )
    {
      if( iPosX==0) 
	{
	  posX_ =   l +  relPosX*(1-l-r);
	  posY_ =   1-t+lumiTextOffset*t;
	}
      latex.SetTextFont(extraTextFont);
      latex.SetTextSize(extraTextSize*t);
      latex.SetTextAlign(align_);
      latex.DrawLatex(posX_, posY_, extraText);      
    }
  return;
}


==> utils/general/CMS_lumi.h <==
#include "TPad.h"
#include "TLatex.h"
#include "TLine.h"
#include "TBox.h"
#include "TASImage.h"

//
// Global variables
//

TString cmsText     = "CMS";
float cmsTextFont   = 61;  // default is helvetic-bold

bool writeExtraText = false;
TString extraText   = "Preliminary";
float extraTextFont = 52;  // default is helvetica-italics

// text sizes and text offsets with respect to the top frame
// in unit of the top margin size
float lumiTextSize     = 0.6;
float lumiTextOffset   = 0.2;
float cmsTextSize      = 0.75;
float cmsTextOffset    = 0.1;  // only used in outOfFrame version

float relPosX    = 0.045;
float relPosY    = 0.035;
float relExtraDY = 1.2;

// ratio of "CMS" and extra text size
float extraOverCmsTextSize  = 0.76;

TString lumi_13TeV = "20.1 fb^{-1}";
TString lumi_8TeV  = "19.7 fb^{-1}";
TString lumi_7TeV  = "5.1 fb^{-1}";

bool drawLogo      = false;

void CMS_lumi( TPad* pad, int iPeriod=3, int iPosX=10 );



==> utils/general/cleanRefs.py <==
#!/usr/bin/env python

"""Script to check standard CMS references.
    """
from __future__ import print_function

__version__ = "2.9"



import re
import shutil
import socket
import sys
import os
import io
import string
import subprocess
import collections


    

def f5(seq, idfun=None): 
    """Fast method to create a unique list while preserving order (otherwise just use a set).

    From http://www.peterbe.com/plog/uniqifiers-benchmark. 
    :param idfun: 
    """
    # order preserving
    if idfun is None:
       def idfun(x): return x
    seen = {}
    result = []
    for item in seq:
       marker = idfun(item)
       if marker in seen: continue
       seen[marker] = 1
       result.append(item)
    return result

def extractBalanced(text, delim):
    """ Extract a delimited section of text: 
        Does not check for escaped delimeters. 

        :param text: text to search
        :param delim: delimiter to match. Available opening delimiters are '{', '"', and  '<'."""
    delims = {"{":"}", '"':'"', "<":">"} # matching closing delims
    if not(delim in delims.keys()):
        pout = text.find(',')+1
        pin = 0
    else:
        pin = text.find(delim) + 1
        if pin == 0: 
            print('Bad delim')
        nbraces = 1
        pout = pin
        while nbraces > 0:
            if pout > len(text): 
                print("extractBalanced >>> Error parsing text: {0}".format(text[pin:pin+min([len(text),15])]))
                return [0, None] # probably unmatched } inside TeX comment string
            if text[pout:pout+2] == '\\'+delim: # look for escaped delim
                pout += 2
            else:
                if text[pout:pout+2] == '\\'+delims[delim]:
                    pout += 2
                else:
                    if text[pout:pout+1] == delims[delim]:
                        nbraces -= 1
                    elif text[pout:pout+1] == delim:
                        nbraces += 1
                    pout += 1
    return [pout, text[pin:pout-1]]

class cleanError(Exception):
    """Base class for exceptions in this module.
    """
    pass

class cleanRefs:

    def __init__(self, tag, baseDir, verbose, arxiv):
        """
        :param tag: document tag
        :param baseDir: directory containing the log files
        :param verbose: turn up logging level
        :param arxiv: remove arXiv info if doi present
        """
        self._tag = tag
        self._refs = [] # references from paper: bibkey
        self._verbosity = verbose
        self._arxiv = arxiv
        self._bib = {} #dictionary (keyed on bibkey in bib file (same as used in _refs)) which holds the citation tuple (artType, {fieldName:fieldValue}), key is 
        self._rules =[ ('VOLUME',re.compile(r'[A-G]\s*\d'),'Volume with serial number','Error'),
                       ('VOLUME',re.compile(r'\\bf'), r'Volume with \bf','Error'), # change to be any control sequence
                       ('VOLUME',re.compile('CMS'), 'PAS as article? Please use TECHREPORT','Error'),
                       ('AUTHOR',re.compile('~'), 'Found author string with explicit spacing...normally not good!','Warning'),
                       ('AUTHOR',re.compile(r'[A-Z]\.[A-Z]'),'Author with adjacent initials','Error'),
                       ('AUTHOR',re.compile(r'et al\.'), 'Author with explicit et al','Error'),
                       ('AUTHOR',re.compile(r'\\etal'), 'Author with explicit etal','Error'),
                       ('AUTHOR',re.compile(r'Adolphi'), 'Adolphi: this may be an error in attribution for the CMS detector paper. Please check','Warning!'),
                       ('JOURNAL',re.compile('CMS'), 'PAS as article? Please use TECHREPORT','Error'),
                       ('JOURNAL',re.compile(r'[A-z]\.[A-z].'), 'Missing spaces in journal name','Error'),
                       ('JOURNAL',re.compile('~'), 'Found ~ in a journal name--don\'t override BibTeX','Error'),
                       ('ISSUE',re.compile('.*'), 'Don\'t normally use the ISSUE field','Warning'),
                       ('EPRINT',re.compile('(?<!/)[0-9]{7}'), 'Old style arXiv ref requires the archive class (see http://arxiv.org/help/arxiv_identifier)','Error'),
                       ('EPRINT',re.compile(r'1101\.0536'), r'Check you\'ve followed the guidelines at https://twiki.cern.ch/twiki/bin/view/CMS/Internal/PubGuidelines for citing PDFs, including specific sets','Warning'),
                       ('EPRINT',re.compile(r'1101\.0538'), r'Check you\'ve followed the guidelines at https://twiki.cern.ch/twiki/bin/view/CMS/Internal/PubGuidelines for citing PDFs, including specific sets','Warning'),
                       ('TITLE',re.compile('(?i)MadGraph.*v4'), 'MadGraph v5 references are preferred over v4 (unless v4 was what was actually used)','Warning'),                       
                       ('TITLE',re.compile('(?i)MadGraph.*5'), 'Consider using doi:10.1007/JHEP07(2014)079, MadGraph5_aMC@NLO?','Warning'),                       
                       ('TITLE',re.compile('POWHEG'), 'Is POWHEG (BOX) correctly referenced? See http://powhegbox.mib.infn.it','Warning'),                       
                       ('DOI',re.compile(r'10.1088/1126-6708/2002/06/029|10.1088/1126-6708/2003/08/007|10.1088/1126-6708/2006/03/092|10.1088/1126-6708/2008/07/029|10.1007/JHEP01\(2011\)053'), 'MC@NLO citation found. Did you get them all? See http://www.hep.phy.cam.ac.uk/theory/webber/MCatNLO/ near the bottom','Warning'),
                       ('DOI',re.compile('10.1007/JHEP05(2014)146|10.1007/JHEP09(2013)029'), 'Soft drop or modified mass drop tagger found. If you are using soft drop with beta=0, please also cite the MMDT', 'Warning'),
                       ('DOI',re.compile('10.1088/1126-6708/2008/04/063|10.1140/epjc/s10052-012-1896-2'), 'You are using anti-kt or fastjet. Did you cite both properly?', 'Warning'),
                       ('DOI',re.compile('doi|DOI'), 'Do not include dx.doi.org','Error'),
                       ('DOI',re.compile(','), 'Only one doi in the DOI field','Error'),
                       ('DOI',re.compile(' '), 'No spaces in the DOI field','Error'),
                       ('COLLABORATION',re.compile(r'Collaboration'), r'Should not normally use Collaboration: already in the format','Error'), 
                       ('LANGUAGE',re.compile('.*'),'Language entry requires loading the babel package, which is not used','Error for APS'),
                       ('PAGES',  re.compile('-'), 'Range in page field: we only use first page','Warning') ] # rules for checking format: field, compiled re, message. (Add severity?)
        self._blankCheck = re.compile(r'^\s+$')
        # field ordering not yet implemented (if ever)
        self._fieldOrder = ('AUTHOR','COLLABORATION','TITLE','DOI','JOURNAL','VOLUME','TYPE','NUMBER','YEAR','PAGES','NOTE','URL','EPRINT','ARCHIVEPREFIX') #SLACCITATION always last
        # self._baseDir = r'C:\Users\George Alverson\Documents\CMS\tdr2\utils\trunk\tmp\\'
        self._baseDir = baseDir

        
    def getRefList(self):
        r"""Open the aux file and extract the \citation lines, adding the citations contained to an ordered list, which should match the bibtex reference order.
           """
        #\citation{Dawson:1983fw,Beenakker:1996ch,Plehn:2005cq,Beenakker:2009ha}

        # Use \bibcite instead? What about multi-refs?
        #\bibcite{Beenakker:2009ha}{{10}{}{{}}{{}}}
        badrefs = ['REVTEX41Control', 'apsrev41Control']

        file =  os.path.join(self._baseDir,self._tag + '_temp.aux')
        f = io.open(file,'r')
        refs = []
        for line in f:
            if line.startswith('\\citation'):
                newrefs = line[10:len(line)-2].split(',')
                #tested = newrefs in badrefs
                if not (newrefs[0] in badrefs):
                    refs.extend(newrefs)
                #print(refs)
        self._refs = f5(refs)
        f.close()

    def getRefs(self):
        """Open the bibfile and scan for "@artType{citation,", where citation matches one we are looking for. Extract the fields
           """
        file = os.path.join(self._baseDir,'auto_generated.bib')
        bibparse = re.compile(r'^\s*@(\S*)\s*\{',re.MULTILINE) # look for an entire bib entry
        tagparse = re.compile(r'^\s*(\S*)\s*,',re.MULTILINE) # find the bib tag
        f = io.open(file,'r')
        try:
            bibs = f.read()
        except UnicodeDecodeError:
            print('>>Unicode detected. {0} contains Unicode characters (typically quote marks or ligatures from cut and paste from Word). These are not allowed with the standard BibTex (requires BibTeX8).'.format(file))
            f.close()
            f = io.open(file,'rb')
            text = f.read()
            # check for Unicode characters
            p8 = re.compile(b"[\x80-\xFF]",re.DOTALL)
            pm = p8.findall(text)
            for cand in pm:
                index = text.find(cand)
                print("...Byte {0}: {1}".format(index,text[index:index+25]))
            f.close()
            print('Continuing using Unicode...')
            f = io.open(file,'r',encoding="UTF-8")
            bibs = f.read()
        f.close()
        p = 0
        m = bibparse.search(bibs[p:])
        while m:
            artType = m.group(1).upper()
            [pout, body] = extractBalanced(bibs[p+m.end(0)-1:],'{')
            if (artType != u'COMMENT'):
                t = tagparse.match(body)
                if (t):
                    tag = t.group(1)
                    items = self.parseBody(tag, body[t.end(0):])
                    if tag in self._bib.keys():
                        print(">>> Duplicate entry for {0} being discarded".format(tag))
                    else:
                        self._bib[tag] = (artType, items)
                else:
                    raise cleanError("WARNING: Could not find a tag in string starting with: {0}".format(body.strip()[0:min([len(body.strip()), 25])])) 
            p = p + m.end(0) -1 + pout
            m = bibparse.search(bibs[p:])
        if self._verbosity > 1:
            print("Found {0} entries in the bib file. There were {1} used in the aux file.".format(len(self._bib),len(self._refs)))
            



    def parseBody(self, tag, body):
        """extract the tag and the fields from a citation
        
           :param tag: the document tag, e.g. XXX-08-000
           :param body: the bib body text"""

        # need to protect against "=" inside a URL.
        fieldparse = re.compile(r'\s*(\S*)\s*=\s*(\S)',re.MULTILINE)
        trim = re.compile(r'\s{2,}|\n',re.MULTILINE) # what about \r
        p = 0
        m = fieldparse.search(body[p:])
        entry = {}
        while m:
            field = m.group(1).upper()
            [pout, value] = extractBalanced(body[p+m.end(0)-1:],m.group(2))
            value = trim.sub(' ',value)
            entry[field] = value
            p = p + m.end(0) -1 + pout
            m = fieldparse.search(body[p:])

        if self._verbosity > 2:
            for key in entry.keys():
                print("{0}\t: {1}".format(key, entry[key]))

        return entry

    def checkForDuplicates(self, checkItems, checkTag):
        """ duplicate entry check (uses doi as unique marker)
        :param checkItems:
        :param checkTag:
        """
        # python 2.7 and later only
        if (sys.version_info[0] > 2 or (sys.version_info[0]==2  and sys.version_info[1]>6)) :
            chklist = [v[checkTag] for (v,j) in ((vv[1],i) for i, vv in checkItems.items()) if checkTag in v and j in self._refs]
            if (len(chklist) > len(set(chklist))):
                print('Have duplicate used ',checkTag,'s',sep="")
                print([v for v, vv in collections.Counter(chklist).items() if vv > 1])
            else:
                print('No duplicate ',checkTag,'s used.',sep="")
            c = dict()
            for k,v in self._bib.items():
                if (checkTag in v[1].keys()):
                    t = v[1][checkTag]
                    if t in c:
                        c[t].append(k)
                    else:
                        c[t] = [k,]
            print('All duplicate ',checkTag,'s',' found in the bibfile...',sep="")
            dupes = False
            for k,v in c.items():
                if len(v)>1:
                    print("\t",k,": ",v)
                    dupes = True
            if not dupes:
                print('\t...none')
        else: # pre-python 2.7 
            chklist = [v[checkTag] for (v,j) in ((vv[1],i) for i, vv in checkItems.iteritems()) if checkTag in v and j in self._refs]
            if (len(chklist) > len(set(chklist))):
                print('Have duplicate used ',checkTag,'s',sep="")
                for i in range(len(chklist)): #need ordered iterator
                    if chklist[i] in chklist[i+1:]:
                        print(chklist[i])
            else:
                print('No duplicate ',checkTag,'s used.',sep="")
            c = dict()
            for k,v in self._bib.iteritems():
                if (checkTag in v[1].keys()):
                    t = v[1][checkTag]
                    if t in c:
                        c[t].append(k)
                    else:
                        c[t] = [k,]
            print('All duplicate ',checkTag,'s',' found in the bibfile...',sep="")
            for k,v in c.iteritems():
                if len(v)>1:
                    print("\t",k,": ",v)
    def checkTrigger(self, checkItems, checkTag):
        """ Check to make sure that the CMS trigger system paper (10.1088/1748-0221/12/01/P01020) is cited for all Run 2 papers (and following).
            For now just check all papers. 

        Params same as 
        :param checkItems:
        :param checkTag: """
        trigDoi = "10.1088/1748-0221/12/01/P01020"
        if (sys.version_info[0] > 2 or (sys.version_info[0]==2  and sys.version_info[1]>6)) :
            chklist = [v[checkTag] for (v,j) in ((vv[1],i) for i, vv in checkItems.items()) if checkTag in v and j in self._refs]
        else:
            chklist = [v[checkTag] for (v,j) in ((vv[1],i) for i, vv in checkItems.iteritems()) if checkTag in v and j in self._refs]
        if not trigDoi in chklist:
            print('>>Run 1 trigger citation, TRG-12-001, http://dx.doi.org.{0} was not cited. Should be included for both Run 1 and Run 2.'.format(trigDoi))


    def checkRefs(self):
        """Correlate citations against bib file and check for common errors"""

        print("\n>>> Checking references against CMS rules\n")
        no_collab_rule = re.compile('Collaboration') # to check for a Collaboration as author: not _generally_ okay for papers

        for key in self._refs:
            if not key in self._bib:
                print("Missing bib entry for citation {0}. May be an upper/lower case problem (ignorable)".format(key))
            else:
                #
                # rule-based checks on particular fields
                #
                for rule in self._rules:
                    fieldName = rule[0]
                    if fieldName in self._bib[key][1].keys():
                        m = rule[1].search(self._bib[key][1][fieldName])
                        if m:
                            print("{0}:\t {1} {3}: {2}.".format(key, rule[0], rule[2], rule[3]))
                #
                # ad hoc checks
                #
                if self._bib[key][0]=='TECHREPORT':
                    if not 'URL' in self._bib[key][1].keys():
                        print('{0}:\t Missing URL for Techreport '.format(key))
                if self._bib[key][0]=='ARTICLE':
                    if not 'AUTHOR' in self._bib[key][1].keys():
                        print('{0}:\t Missing AUTHOR '.format(key))
                    else:
                        m = no_collab_rule.search(self._bib[key][1]['AUTHOR'])
                        if m:
                            print("{0}:\t {1} listed as author. Please check this is correct.".format(key, self._bib[key][1]['AUTHOR']))                                           
                    if not 'DOI' in self._bib[key][1].keys():
                        print('{0}:\t Missing DOI '.format(key))
                    if not 'EPRINT' in self._bib[key][1].keys():
                        print('{0}:\t Missing EPRINT '.format(key))
                    if not 'JOURNAL' in self._bib[key][1].keys():
                        print('{0}:\t Missing JOURNAL. Reformat as UNPUBLISHED?'.format(key))
                    else:
                    ## check for wrong number of digits in JHEP volume: must be two
                        if (self._bib[key][1]['JOURNAL']==u'JHEP' or self._bib[key][1]['JOURNAL']==u'J. High Energy Phys.') and not re.match('^[0-9]{2}$',self._bib[key][1]['VOLUME']):
                            print('{0}:\t JHEP volume number given as {1}: should always be exactly two digits (0 left padded).'.format(key,self._bib[key][1]['VOLUME']))
                # number of authors check
                if 'AUTHOR' in self._bib[key][1].keys():
                    etal = re.search(' and others', self._bib[key][1]['AUTHOR']) 
                    authors_list = re.findall(" and ", self._bib[key][1]['AUTHOR'])
                    #print('{0}'.format(self._bib[key][1]['AUTHOR']))
                    nauthors = len(authors_list) + 1
                    if etal:
                        nauthors = nauthors - 1
                    collab = 'COLLABORATION' in self._bib[key][1].keys()
                    # here's the actual test 
                    if (nauthors > 1) and etal and collab:
                        print('{0}:\t Author count. More authors than necessary for a paper with a collaboration. List only the first plus "and others".'.format(key))
                    if (nauthors > 1 and nauthors < 15) and etal and not(collab):
                        print('{0}:\t Author count. Incomplete author list. Include all authors for lists as long as 15'.format(key))
                    if (nauthors > 15) and ~collab:
                        print('{0}:\t Author count. More authors than necessary. Include only the first author plus "and others" for lists longer than 15.'.format(key))
                    if (nauthors==1) and etal and not(collab):
                        print('{0}:\t Author count query. Are there really more than 15 authors for this reference?'.format(key))
                    # diagnostic
                    # print('{0}:\t Number of authors {1} '.format(key, nauthors))

                # check for both url and doi
                if 'DOI' in self._bib[key][1].keys() and 'URL' in self._bib[key][1].keys():
                    print('{0}:\t Both DOI and URL. DOI only is preferred.'.format(key))
                
                # empty/blank field check
                for item in self._bib[key][1].items():
                    if not item[1]:
                        print('{1}: Empty value for field {0}'.format(item[0],key))
                    m = self._blankCheck.search(item[1])
                    if m:
                        print('{1}: Blank value for field {0}'.format(item[0],key))                        
                #print(self.printCite(key))
        print(">   Checking references against general tests   <")
        self.checkTrigger(self._bib,'DOI')
        # python 2.7 and later only
        self.checkForDuplicates(self._bib,'DOI')
        self.checkForDuplicates(self._bib,'EPRINT')




    def rewrite(self):
        """Write out a new bib file. Default for now is just to reset the collab field"""

        if self._verbosity > 2:
            print("\n>>>rewrite: Rewriting a new bib file\n")
        outfile = os.path.join(self._baseDir,'auto_generated.bib') # overwrite original
        f = io.open(outfile,'w')


        for key in self._refs:
            if key in self._bib:
                if ('COLLABORATION' in self._bib[key][1].keys() and self._bib[key][1]['COLLABORATION'] in ['CMS', 'ATLAS', 'LHCb', 'ALICE']):
                #print(self.printCite(key))
                    self._bib[key][1]['AUTHOR'] = '{'+self._bib[key][1]['COLLABORATION']+' Collaboration}'
                    del self._bib[key][1]['COLLABORATION']
            # option to filter out arXiv info if published article (PRC); may consider adding 'URL' in addition to 'DOI' for journals (Acta Phys. Polonica) w/o DOIs
                if (not self._arxiv):
                    if ('EPRINT' in self._bib[key][1] and 'DOI' in self._bib[key][1]):
                        del self._bib[key][1]['EPRINT']
                # they also have a hard time figuring out what JINST is...
				# For ReVTeX 4.2 there is a bug with journal names ending with a period _or_ in all caps. The additional tests below are temporary. 
                    if ('JOURNAL' in self._bib[key][1] and self._bib[key][1]['JOURNAL']==u'JINST'):
                        self._bib[key][1]['JOURNAL']=u'J. Instrum.'
                    if ('JOURNAL' in self._bib[key][1] and self._bib[key][1]['JOURNAL']==u'JHEP'):
                        self._bib[key][1]['JOURNAL']=u'J. High Energy Phys.'
                    if ('JOURNAL' in self._bib[key][1] and self._bib[key][1]['JOURNAL']==u'J. Instrum.'):
                        self._bib[key][1]['JOURNAL']=u'J. Instrum.'
                    if ('JOURNAL' in self._bib[key][1] and self._bib[key][1]['JOURNAL']==u'J. High Energy Phys.'):
                        self._bib[key][1]['JOURNAL']=u'J. High Energy Phys.'
                f.write(self.printCite(key))
            else:
                print("\n> Skipping citation {0}".format(key))
        f.close()

    def printCite(self, key):
        """Print out a complete bibtex entry"""
        t = ["\t"+zi[0]+"=\t\""+zi[1]+"\",\n" for zi in self._bib[key][1].items()]
        tt = "".join(t)
        return '@{0}'.format(self._bib[key][0])+'{'+'{0},\n'.format(key)+tt+'}\n'

    def printLog(self):
        """ print out the BibTeX log file """

        print("\n>>> Dumping BibTeX log file\n")
        file =  os.path.join(self._baseDir,self._tag + '_temp.blg')
        f = io.open(file,'r')
        patFlip = re.compile("You've used [0-9]+ entries")
        patFlop = re.compile(r"\(There were [0-9]+ warnings\)")
        flipFlop = True
        for line in f:
            if (flipFlop):
                flipFlop = not patFlip.match(line)
            else:
                flipFlop = patFlop.match(line)
            if (flipFlop):
                print(line,end=""), 
 




def main(argv):
    from optparse import OptionParser

    usage = "Usage: %prog [options]  tag"
    pat = re.compile(r"\$Revision:\s+(\d+)\s+\$")
    global version
    versionOK = pat.search(__version__)
    if versionOK:
        version = versionOK.group(1)
    else:
        version = "Test"
    parser = OptionParser(usage=usage, version=version)
    parser.add_option("-v", "--verbosity", action="count", dest="verbose", default=False,
                        help="trace script execution; repeated use increases the verbosity more")
    parser.add_option("-b",  "--base", action="store", dest="base", help="base of build area", default=r"D:\tdr2\utils\trunk\tmp")
    parser.add_option("-r", "--rewrite", action="store_true", dest="rewrite", default=False, help="rewrites the bib file and overwrites in base directory")
    parser.add_option("--no-arxiv", action="store_false", dest="arxiv", default=True, help="removes arxiv info when doi is supplied; also replaces JINST by J. Instrum.")
    global opts
    (opts, args) = parser.parse_args()
    if opts.verbose:
        print("\tVerbosity = {0}".format(opts.verbose))
        print(opts)
    tag = ""
    if len(args) > 0:
        tag = args[len(args)-1]
    else:
        print("Missing document tag (XXX-YY-NNN). Quitting.")
        exit

        
   
 
    myRefs = cleanRefs(tag, opts.base, opts.verbose, opts.arxiv)
    myRefs.getRefList()
    myRefs.getRefs()
    myRefs.checkRefs()
    myRefs.printLog()

    if (opts.rewrite):
        myRefs.rewrite()

if __name__ == "__main__":
    main(sys.argv[1:])
   


==> utils/general/find-8bit.py <==
#!/usr/bin/env python3

"""Script look for 8 bit characters
    """

__version__ = "2.0" # thanks to Git, no version number attached to repo history
#$HeadURL: svn+ssh://alverson@svn.cern.ch/reps/admin/tdr2/conf/new-note.py $
#$Id: new-note.py 5556 2011-01-14 13:30:27Z alverson $

import re
import os
import string
import glob

def main(argv):
	import sys
	from optparse import OptionParser

	usage = "Usage: %prog [options]  [filenames]"
	version = __version__
	global opts
	parser = OptionParser(usage=usage, version=version)
	(opts, args) = parser.parse_args()

	# check if console understands Unicode: unix or Windows; latter can be set with chcp 65001; chcp returns current code page
    # for PowerShell, $OutputEncoding = New-Object -typename System.Text.UTF8Encoding, but some commands don't recognize UTF 8
	# unicodeConsole = (sys.stdout.encoding == 'UTF-8' or sys.stdout.encoding == 'cp65001' or sys.stdout.encoding == 'utf8') 
	unicodeConsole = 'utf8'

	# allow for shell expansion
	for arg in args:
		for file in glob.glob(arg):
			if os.path.isfile(file):
				with open(file,"r",encoding="utf-8") as f:
					print("Scanning {} for Unicode".format(file))
					try:
						body = f.read()
					except UnicodeDecodeError as E:
						print(">Problem with Unicode while reading in the file")
						if (E.reason == 'invalid start byte' or E.reason == 'invalid continuation byte'):
							print('>> looks like {} at location {}'.format(E.reason,E.start))
							print('>> The hundred prior characters:')
							print(E.object[E.start-101:E.start-1])
							return
					p0 = re.compile("[^\\x00-\\x7F]")
					pm0 = p0.search(body)
					if pm0:
						p = re.compile("(.*?)([^\\x00-\\x7F]+)(.*?)")
						start = 0
						pm = p.search(body,start)
						while pm:
							print(">non-ASCII characters at positions {}-{}".format(pm.start(2),pm.end(2)))
							if unicodeConsole:
								print(">{}>>...<<{}".format(pm.group(1),pm.group(3)))
								print(">{}>>{}<<{}".format(pm.group(1),pm.group(2),pm.group(3)))
							else:
								try:
									print(">{}^{}".format(pm.group(1),pm.group(3)))
								except UnicodeEncodeError:
									print(">{}... + additional Unicode in the same line".format(pm.group(1)))
							pm = p.search(body,pm.end(2))
					else:
						print("No Unicode characters (x80-xFF) found")
			else:
				print("Skipping non-text file {}".format(file))


if __name__ == "__main__":
	import sys
	main(sys.argv[1:])


==> utils/general/matchTeXcommands.py <==
import re
import os
import string
import glob

def main(argv):
	import sys
	from optparse import OptionParser

	usage = "Usage: %prog  tex-file commands-file"
	global opts
	parser = OptionParser(usage=usage)
	(opts, args) = parser.parse_args()
	texfile = args[0]
	cmdfile = args[1]

	p = re.compile('\\\\((re)*new|provide)command\s*{\s*(.*?)\s*}') # consider looking for \def as well
	cmds = dict()
	with open(cmdfile) as fin:
		body = fin.read()
		m = p.findall(body)
	cmds = {c[2]:0 for c in m} 

	with open(texfile) as tex:
		body = tex.read()
		for cmd in cmds.keys():
			#print(">Looking for {}".format(cmd))
			m = re.findall('('+cmd.replace('\\','\\\\')+')'+'[^a-zA-Z]',body) # this would miss a macro with a non-alpha character (e.g. @)
			if m: #need to protect backslashes as they get interpreted as control characters otherwise
				cmds[cmd] = len(m)

	unused = [key for key in cmds.keys() if cmds[key] == 0]
	print("Commands unused in main TeX file: ")
	for u in unused:
		print(u)

	used = [key for key in cmds.keys() if cmds[key] != 0]
	print("----------------\nCommand name stems found in main TeX file: ")
	used = sorted(used, key = lambda x: cmds[x])
	for u in used:
		print('{:>2} occurrences of {}'.format(cmds[u], u))
	print("----------------\nCommands not used in main TeX file: ")
	unused = [key for key in cmds.keys() if cmds[key] == 0]
	unused = sorted(unused)
	for u in unused:
		print(u)

	with open(cmdfile) as fin:
		print('Used definitions')
		for l in fin:
			m = p.search(l)
			if (m):
				newcmd =  m.groups(2)[2]
				if (newcmd in used):
					print(l, end='')










if __name__ == "__main__":
	import sys
	main(sys.argv[1:])



==> utils/general/myMacro.C <==
void myMacro()
{
  gROOT->LoadMacro("tdrstyle.C");
  setTDRStyle();

  gROOT->LoadMacro("CMS_lumi.C");

  writeExtraText = true;       // if extra text
  extraText  = "Preliminary";  // default extra text is "Preliminary"
  lumi_8TeV  = "19.1 fb^{-1}"; // default is "19.7 fb^{-1}"
  lumi_7TeV  = "4.9 fb^{-1}";  // default is "5.1 fb^{-1}"

  int iPeriod = 3;    // 1=7TeV, 2=8TeV, 3=7+8TeV, 7=7+8+13TeV 

  // second parameter in example_plot is iPos, which drives the position of the CMS logo in the plot
  // iPos=11 : top-left, left-aligned
  // iPos=33 : top-right, right-aligned
  // iPos=22 : center, centered
  // mode generally : 
  //   iPos = 10*(alignement 1/2/3) + position (1/2/3 = left/center/right)

  example_plot( iPeriod, 0 );   // out of frame (in exceptional cases)
  //  example_plot( iPeriod, 11 );  // left-aligned
  //  example_plot( iPeriod, 33 );  // right-aligned

  //  writeExtraText = false;       // remove Preliminary
  
  //  example_plot( iPeriod, 0 );   // out of frame (in exceptional cases)

  //  example_plot( iPeriod, 11 );  // default: left-aligned
  //  example_plot( iPeriod, 22 );  // centered
  //  example_plot( iPeriod, 33 );  // right-aligned  
}

TCanvas* example_plot( int iPeriod, int iPos )
{ 
  //  if( iPos==0 ) relPosX = 0.12;

  int W = 800;
  int H = 600;

  // 
  // Simple example of macro: plot with CMS name and lumi text
  //  (this script does not pretend to work in all configurations)
  // iPeriod = 1*(0/1 7 TeV) + 2*(0/1 8 TeV)  + 4*(0/1 13 TeV) 
  // For instance: 
  //               iPeriod = 3 means: 7 TeV + 8 TeV
  //               iPeriod = 7 means: 7 TeV + 8 TeV + 13 TeV 
  // Initiated by: Gautier Hamel de Monchenault (Saclay)
  //
  int H_ref = 600; 
  int W_ref = 800; 

  // references for T, B, L, R
  float T = 0.08*H_ref;
  float B = 0.12*H_ref; 
  float L = 0.12*W_ref;
  float R = 0.04*W_ref;

  TString canvName = "FigExample_";
  canvName += W;
  canvName += "-";
  canvName += H;
  canvName += "_";  
  canvName += iPeriod;
  if( writeExtraText ) canvName += "-prelim";
  if( iPos%10==0 ) canvName += "-out";
  else if( iPos%10==1 ) canvName += "-left";
  else if( iPos%10==2 )  canvName += "-center";
  else if( iPos%10==3 )  canvName += "-right";

  TCanvas* canv = new TCanvas(canvName,canvName,50,50,W,H);
  canv->SetFillColor(0);
  canv->SetBorderMode(0);
  canv->SetFrameFillStyle(0);
  canv->SetFrameBorderMode(0);
  canv->SetLeftMargin( L/W );
  canv->SetRightMargin( R/W );
  canv->SetTopMargin( T/H );
  canv->SetBottomMargin( B/H );
  canv->SetTickx(0);
  canv->SetTicky(0);

  TH1* h = new TH1F("h","h",40,70,110);
  h->GetXaxis()->SetNdivisions(6,5,0);
  h->GetXaxis()->SetTitle("m_{e^{+}e^{-}} (GeV)");  
  h->GetYaxis()->SetNdivisions(6,5,0);
  h->GetYaxis()->SetTitleOffset(1);
  h->GetYaxis()->SetTitle("Events / 0.5 GeV");  

  h->SetMaximum( 260 );
  if( iPos==1 ) h->SetMaximum( 300 );
  h->Draw();

  int histLineColor = kOrange+7;
  int histFillColor = kOrange-2;
  float markerSize  = 1.0;

  {
    TLatex latex;
				
    int n_ = 2;

    float x1_l = 0.92;
    float y1_l = 0.60;

    float dx_l = 0.30;
    float dy_l = 0.18;
    float x0_l = x1_l-dx_l;
    float y0_l = y1_l-dy_l;

    TPad* legend = new TPad("legend_0","legend_0",x0_l,y0_l,x1_l, y1_l );
    //    legend->SetFillColor( kGray );
    legend->Draw();
    legend->cd();
		
    float ar_l = dy_l/dx_l;
		
    float x_l[1];
    float ex_l[1];
    float y_l[1];
    float ey_l[1];
		
    //    float gap_ = 0.09/ar_l;
    float gap_ = 1./(n_+1);
		
    float bwx_ = 0.12;
    float bwy_ = gap_/1.5;
		
    x_l[0] = 1.2*bwx_;
    //    y_l[0] = 1-(1-0.10)/ar_l;
    y_l[0] = 1-gap_;
    ex_l[0] = 0;
    ey_l[0] = 0.04/ar_l;
		
    TGraph* gr_l = new TGraphErrors(1, x_l, y_l, ex_l, ey_l );
		
    gStyle->SetEndErrorSize(0);
    gr_l->SetMarkerSize(0.9);
    gr_l->Draw("0P");
		
    latex.SetTextFont(42);
    latex.SetTextAngle(0);
    latex.SetTextColor(kBlack);    
    latex.SetTextSize(0.25);    
    latex.SetTextAlign(12); 
		
    TLine line_;
    TBox  box_;
    float xx_ = x_l[0];
    float yy_ = y_l[0];
    latex.DrawLatex(xx_+1.*bwx_,yy_,"Data");
		
    yy_ -= gap_;
    box_.SetLineStyle( kSolid );
    box_.SetLineWidth( 1 );
    //		box_.SetLineColor( kBlack );
    box_.SetLineColor( histLineColor );
    box_.SetFillColor( histFillColor );
    box_.DrawBox( xx_-bwx_/2, yy_-bwy_/2, xx_+bwx_/2, yy_+bwy_/2 );
    box_.SetFillStyle(0);
    box_.DrawBox( xx_-bwx_/2, yy_-bwy_/2, xx_+bwx_/2, yy_+bwy_/2 );
    latex.DrawLatex(xx_+1.*bwx_,yy_,"Z #rightarrow e^{+}e^{-} (MC)");

    canv->cd();
  }

  {
    // Observed data
    TFile file_("histo.root","READ");

    TH1F *data = (TH1*) (file_.Get("data")->Clone());
    data->SetDirectory(0);
    data->SetMarkerStyle(20);
    data->SetMarkerSize(markerSize);

    TH1F *MC   = (TH1*) (file_.Get("MC")->Clone());
    MC->SetDirectory(0);
    MC->SetLineColor(histLineColor);
    MC->SetFillColor(histFillColor);

    MC->Draw("histsame");
    data->Draw("esamex0");

    file_.Close();
  }

  // writing the lumi information and the CMS "logo"
  CMS_lumi( canv, iPeriod, iPos );

  canv->Update();
  canv->RedrawAxis();
  canv->GetFrame()->Draw();

  canv->Print(canvName+".pdf",".pdf");
  canv->Print(canvName+".png",".png");

  return canv;
}


==> utils/general/pas-bib.py <==
#!/usr/bin/env python

"""Script to generate a BibTeX file(s) of the CMS PASs/Papers.

    Author: G. Alverson, Northeastern University
    Creation Date: 22-SEP-2010
    """

__version__ = "$Revision: 44192 $"
#$HeadURL: svn+ssh://svn.cern.ch/reps/tdr2/utils/trunk/general/pas-bib.py $
#$Id: pas-bib.py 44192 2011-03-06 17:00:00Z alverson $

import re
import shutil
import ldap
import socket
import os
import shelve
from xml.dom import Node

def extractBalanced(text, delim):
    """ Extract a delimited section of text: available opening delimiters are '{', '"', and  '<' """
    delims = {"{":"}", '"':'"', "<":">"} # matching closing delims
    pin = text.find(delim) + 1
    nbraces = 1;
    pout = pin
    while nbraces > 0:
        if pout > len(text): 
            print "extractBalanced >>> Error parsing text"
            return [0, None] # probably unmatched } inside TeX comment string
        if text[pout:pout+2] == '\\'+delim: # look for escaped delim
            pout += 2
        else:
            if text[pout:pout+2] == '\\'+delims[delim]:
                pout += 2
            else:
                if text[pout:pout+1] == delims[delim]:
                    nbraces -= 1
                elif text[pout:pout+1] == delim:
                    nbraces += 1
                pout += 1
    return [pout, text[pin:pout-1]]

class DocListException(Exception):
    """Base class for exceptions in this module."""
    pass

class DocListBadTag(DocListException):
    """Doc name does not parse correctly."""
    def __init__(self, value):
        self.value = value
    def __str__(self):
        return repr(self.value)
       
class DocListBadXML(DocListException):
    """Doc XML does not parse correctly."""
    def __init__(self, value):
        self.value = value
    def __str__(self):
        return repr(self.value)
        
        

class DocList:
    """This class is for creating a BibTeX file from the CDS database. """
    
    def __init__(self, verbosity, remoteUser, noteType, overwrite):
        #self._bib = shelve.open('pas-bib-shelf',writeback=True) # basic information on documents
        self._bib = dict()
        self._dlist = dict() # list of all documents of current type in repository (svn)
        self._verbosity = verbosity
        self._noteRepo = "svn.cern.ch/reps/tdr2" # svn repository location
        self._overwrite = False # don't overwrite current bib info with that from CDS or svn
        if remoteUser:
            self._noteRepo = remoteUser+"@"+self._noteRepo # used to override username for remote svn access (if necessary). Best w/ key agents.
        self._noteType = noteType # notes (really pas); alternative is 
        self._overwrite = overwrite
        if self._noteType == "papers":
            self._bibFilename = "CMSPapersBib.bib"
        else:
            self._bibFilename ="pasBib.bib"

        
    def close(self):
        """ Cleans up and writes the persistent copy of the information """
        #self._bib.close()
        
    def getDocInfoFromBib(self):
        """ Open an existing bib file and load it into memory """
        if (self._verbosity > 3): print "+> getDocInfoFromBib"
        if not os.path.exists(self._bibFilename):
            if self._verbosity > 0:
                print "! No existing bib file\n"
            return
        f = open(self._bibFilename,"r")
        text = f.read()
        mtag = re.compile("\s*([\w|-]*)\s*,") # looking for match to document tag
        ftag = re.compile(",{0,1}\s*(\w*)\s*=\s*") # looking for field inside document listing; optional comma from end of previous entry
        urltag = re.compile("http://cdsweb.cern.ch/record/(\d*)")
        pin = 0

        while pin < len(text):
            # find the next article (always ARTICLE)
            nextArticle = text[pin:].find('@ARTICLE')
            article = dict()
            if nextArticle > -1:
                pin += nextArticle
                [pout, entry] = extractBalanced(text[pin:],"{")
                nextp = 0
                # process document tag
                taginfo = mtag.match(entry[nextp:])
                tag = taginfo.group(1)
                if (self._verbosity > 4): print "Tag: ",tag
                nextp += taginfo.span()[1]
                # process document fields
                while nextp < len(entry):
                    fieldinfo = ftag.match(entry[nextp:])
                    if fieldinfo:                
                        fieldname = fieldinfo.group(1).upper() # uppercase as we must pick convention for dict labels
                        nextp += fieldinfo.span()[1]
                        [n, field] = extractBalanced(entry[nextp:],entry[nextp:nextp+1])
                        if (self._verbosity > 4): print "    ",fieldname, ":", entry[nextp+1:nextp+n-1]
                        nextp += n
                        if fieldname == "URL":
                            article["cdsID"] =  urltag.match(field).group(1) 
                        elif fieldname == "TITLE":
                            article["svnTitle"] = field
                        elif fieldname == "YEAR":
                            article["cdsDate"] = field
                    else:
                        nextp = len(entry) # jump out on trailing junk at end of entries
                pin += nextp
                self._bib[tag[-10:]] = article # uses last 10 chars, example: CMS_PAS_BPH-10-002 
            else:
                pin = len(text)
                if (self._verbosity > 4): print "Done with importing bib entries"
        f.close()        
            
    def getDatafieldValue(self, record, xmltag, subfield):
        """ Parse a CDS XML record and extract subfield values."""

        if (self._verbosity > 3): print "+> getDatafieldValue"
        data = record.getElementsByTagName("datafield")
        for datum in data:
            if (datum.getAttribute("tag") == xmltag):
                subdata = datum.getElementsByTagName("subfield")
                for subdatum in subdata:
                    if (subdatum.getAttribute("code")==subfield) :
                        text = subdatum.firstChild
                        if (not text):
                            return ('')
                        else:
                            val = text.data
                        return (val)
        return ('')
    
    def getDatafieldValueList(self, record, xmltag, subfield):
        """ Parse a CDS XML record and extract a list of values for the subfield."""

        if (self._verbosity > 3): print "+> getDatafieldValueList"
        data = record.getElementsByTagName("datafield")
        val = []
        for datum in data:
            if (datum.getAttribute("tag") == xmltag):
                subdata = datum.getElementsByTagName("subfield")
                for subdatum in subdata:
                    if (subdatum.getAttribute("code")==subfield) :
                        text = subdatum.firstChild
                        if text:
                            val.append(text.data)
        if val:
            return (val)
        else:
            return ('')

    def getDocInfoFromCDS(self, tag):
        """ Get the list of PASs/Papers from CDS and parse. If tag is present, only do tag."""
        from urllib2 import urlopen
        from xml.dom.minidom import parse

        if (self._verbosity > 2): print "+> getDocInfoFromCDS"
        tagparse = re.compile('(?:CMS-){0,1}([A-Za-z]{3})-(\d{2})-(\d{3})') # parse XXX-YY-NNN
        dateparse = re.compile('(\d{4})|.*(\d{4})') # either YYYYMMDD or YYYY-MM-DD, but only need year. Also 'DD Mmm YYYY'

        url = "http://cdsweb.cern.ch/search?cc=CMS+Physics+Analysis+Summaries&of=xm"
        if self._noteType == "papers":
                    url = "http://cdsweb.cern.ch/search?cc=CMS%20Papers&of=xm"
        if (tag):
            m = tagparse.match(tag)
            if ( not m):
                raise DocListException ( "Note tag %s is not of the form XXX-YY-NNN" % tag )
            url = url+"&p=037__a:CMS-PAS-"+m.group(1)+"-"+m.group(2)+"-"+m.group(3)

        xobj = urlopen(url)
        dom = parse(xobj)
        commentnode = dom.firstChild
        if (commentnode.nodeType != Node.COMMENT_NODE):
            raise  DocListException ( "Did not get total record count as XML comment" )
            # expect: " Search-Engine-Total-Number-Of-Results: 149"
        mtotal = re.match('[^\d]+(\d+)\s*$',commentnode.data)
        if (not mtotal):
            raise  DocListException ( "Did not get total record count as XML comment: %s" % commentnode.data )
        totalrecs = int(mtotal.group(1))
        records = dom.getElementsByTagName("record")
        processed = 0
        while ( processed < totalrecs ):
            if (opts.verbose): print "Retrieved ", records.length, "records"
            for record in records:
                controls =  record.getElementsByTagName("controlfield")
                for control in controls:
                    if (control.getAttribute("tag") == "001"):
                        text = control.firstChild
                        if (not text): raise DocListBadXML
                        cdsID = text.data
                        break
                if (not cdsID): raise DocListBadXML
                cdsTag = None
                if self._noteType == "papers":
                    cdsTagList = self.getDatafieldValueList(record,"088","a") # example: CMS-PAS-EXO-10-005 or CERN-PH-EP-...
                    for t in cdsTagList:
                        m = tagparse.search(t)
                        if m:
                            cdsTag = m.group(1)+'-'+m.group(2)+'-'+m.group(3)
                            break
                else:
                    cdsTag = self.getDatafieldValue(record,"037","a") # example: CMS-PAS-EXO-10-005
                    m = tagparse.search(cdsTag)
                    if (not m):
                        raise DocListError ( "Note tag returned from CDS %s is not of the form XXX-YY-NNN" % tag )
                if cdsTag:
                    cdsTitle = self.getDatafieldValue(record,"245","a")
                    cdsDate = self.getDatafieldValue(record,"269","c")
                    if self._noteType == "papers": 
                        cdsJournal = self.getDatafieldValue(record,"773","p")
                        cdsDoi = self.getDatafieldValue(record,"773","a")
                        cdsVolume = self.getDatafieldValue(record,"773","v")
                        cdsYear = self.getDatafieldValue(record,"773","y")
                        cdsPages = self.getDatafieldValue(record,"773","c")
                        cdsArXiv = self.getDatafieldValue(record,"037","a")
                    if (not cdsTitle): 
                        cdsTitle="++> FIX ME: Title not found! <++"
                    if (not cdsDoi):
                        if (self._verbosity > 0) : print " >> CDS Paper missing doi entry (will skip as unpublished). Tag: ",cdsTag
                    else:                    
                        if (self._verbosity > 1) : 
                            try:
                                print " >> CDS Info-->Tag: ",cdsTag, "cdsId: ", cdsID, "cdsTitle: ",cdsTitle
                            except UnicodeEncodeError:
                                print " >> CDS Info-->Tag: ",cdsTag, "cdsId: ", cdsID, "cdsTitle: -- contains unprintable unicode chars -- "
                            
                        tag = m.group(1)+"-"+m.group(2)+"-"+m.group(3)
                        tag = tag.encode('latin-1') # necessary for pre python 3 shelve
                        n = dateparse.match(cdsDate)
                        if (not n):
                            cdsDate = "20"+m.group(2) # rough guess at year if not properly placed in CDS record 
                        else:
                            cdsDate = max(n.groups()) # can be in either 1st or 2nd group
                        bibentry = { "tag": cdsTag, "cdsTitle": cdsTitle, "cdsID": cdsID, "cdsDate": cdsDate}
                        if self._noteType == "papers":
                            bibentry.update({"cdsJournal": cdsJournal, "cdsDoi": cdsDoi, "cdsVolume": cdsVolume, "cdsYear": cdsYear, "cdsPages": cdsPages, "cdsArXiv": cdsArXiv})
                        if (not tag in self._bib) or self._overwrite:
                            if (self._verbosity > 1) : print " >> New/overwritten entry: ", tag
                            self._bib[tag] = bibentry
            processed += records.length
            if ( processed < totalrecs ):   # should think of some way to avoid checking twice
                xobj = urlopen(url+"&jrec={0}".format(processed))
                dom = parse(xobj)
                records = dom.getElementsByTagName("record")

    def titleFromSVNtoBib(self, tag):
        """ Extract the title directly from the svn repository"""
        import tempfile
        import subprocess
        
        if (self._verbosity > 2): print "+> titleFromSVNtoBib"
        if  tag and "svnTitle" in self._bib[tag] and not self._overwrite:
            return
        wd = os.getcwd()
        tmpd = tempfile.mkdtemp(prefix="qsvn-")
        if (self._verbosity > 1): print " >> Using temp directory "+tmpd
        os.chdir(tmpd)
        dump = open(os.devnull,"w")
        if (self._verbosity > 1): print " >> Fetching repository info from svn: this takes a while"
        subprocess.call("svn co -N svn+ssh://"+self._noteRepo, stdout=dump ) #lxplus
        subprocess.call("svn update -N tdr2/"+self._noteType, stdout=dump)
        if not type == "papers" : subprocess.call("svn update -N tdr2/"+self._noteType, stdout=dump)
        dump.close
        if (self._verbosity > 1): print " >> Getting list of all " + self._noteType + " from the repository"
        os.chdir("tdr2/"+self._noteType)
        proc = subprocess.Popen("svn list", stdout=subprocess.PIPE)
        svn_list = proc.communicate()[0] # get list of possible notes/papers
        self._dlist = re.split("/*\r*\n",svn_list) # remove eol indicator and possible directory indicator (/)
        doc_match = re.compile("[A-Z]{3}-\d{2}-\d{3}}") # only PAS/Papers
        self._dlist = filter( doc_match.search, self._dlist ) 
        if (self._verbosity > 1): print " >> Getting LaTeX titles from the repository"
        if tag:
            if True: # tag in self._bib:
                title = self.extractTitleFromSVN(tag)
                if (self._verbosity > 1): print ">>> Inserting ",tag
                self._bib[tag]["svnTitle"] = title
            else:
                if (self._verbosity > 1): print "+> Tag %s not found in CDS" % tag
        else:
            for doc, data in self._bib.iteritems():
                if (not "svnTitle" in self._bib[doc]) or self._overwrite:
                    title = self.extractTitleFromSVN(doc)
                    if (self._verbosity > 1): print ">>> Inserting ",tag
                    self._bib[doc]["svnTitle"] = title
        # delete tmp directory... to do
        os.chdir(wd)
                
        
    def extractTitleFromSVN(self, tag):
        """ export the basic doc directory and extract the title from the head tex file (must be "tag".tex) """
        
        import subprocess
        
        if (self._verbosity > 2): print "+> extractTitleFromSVN"
        fname = self._noteType+"/"+tag+"/trunk/"+tag+".tex"
        dump = open(os.devnull,"w")
        subprocess.call("svn export svn+ssh://"+self._noteRepo+"/"+fname, stdout=dump)
        dump.close
        f = open(tag+".tex","r")
        text = f.read()
        # extract the title looking for balanced braces: there is no extract_bracketed in standard python
        pin = text.find('\\title')
        if  pin > -1:
            [x, title] = extractBalanced(text[pin:],"{")
            if not title:
                print "extractTitleFromSVN >>> Empty title for "+tag
            return title
        else:
            return ""
        
            
     
            
    def generateBib(self):
    
        from datetime import datetime 
        
        f = open(self._bibFilename,"w") # wipes out old version
        f.write("BibFile generated by pas-bib version {0}, ".format(version)+datetime.utcnow().strftime("%Y-%m-%d %H:%m UTC")+"\n")
        if self._noteType == "papers":
            keybase = "CMS-PAPERS-"
        else:
            keybase = "CMS-PAS-"
        for doc in sorted(self._bib, key=lambda z: z[4:6]+z[0:2]+z[7:10], reverse=True ): # sort descending by (year, group, number)
            vals = self._bib[doc]
            if (self._noteType != "papers" or "cdsDoi" in vals):  # test missing cdsDoi to tag unpublished papers
                entry  = '@ARTICLE{'+keybase+'{0},\n'.format(doc)
                entry += '      AUTHOR      = "{CMS Collaboration}",\n'
                entry += '      COLLABORATION = {CMS},\n'
                if "svnTitle" in vals :
                    stripped = re.sub(r"\\\\"," ",vals["svnTitle"]) # remove TeX line breaks
                    entry += '      TITLE       = "{0}",\n'.format(stripped)
                else:
                    entry += '      TITLE       = "{0}",\n'.format(vals["cdsTitle"])
                if self._noteType == "papers":
                    entry += '      JOURNAL     = "{0}",\n'.format(vals["cdsJournal"])
                    entry += '      VOLUME      = "{0}",\n'.format(vals["cdsVolume"])
                    entry += '      DOI         = "{0}",\n'.format(vals["cdsDoi"])          
                    entry += '      YEAR        = "{0}"\n'.format(vals["cdsDate"][0:4]) # no comma for last entry  
                else:
                    entry += '      URL         = "http://cdsweb.cern.ch/record/{0}",\n'.format(vals["cdsID"])
                    entry += '      JOURNAL     = "CMS Physics Analysis Summary",\n'
                    #entry += '      VOLUME      = "\href{http://cdsweb.cern.ch/record/'+'{0}'.format(vals["cdsID"])+'}{'+'CMS-PAS-{0}'.format(doc)+'}",\n'
                    entry += '      VOLUME      =  "CMS-PAS-{0}",\n'.format(doc)
                    entry += '      YEAR        = "{0}"\n'.format(vals["cdsDate"][0:4]) # no comma for last entry
                entry += '}\n'
                f.write(entry)
        f.close()
            
                        
         
def main(argv):
    import sys
    from optparse import OptionParser

    usage = "Usage: %prog [options]  [tag]\n\t This program will update "
    pat = re.compile("\$Revision:\s+(\d+)\s+\$")
    global version
    version = pat.search(__version__).group(1)
    parser = OptionParser(usage=usage, version=version)
    parser.add_option("-v", "--verbosity", action="count", dest="verbose", default=False,
                        help="trace script execution")
    parser.add_option(  "--remote-user", action="store", dest="remoteUser",
                        help="remote user name for svn+ssh when Kerberos authentication is unavailable")
    parser.add_option("-s",  "--svn", action="store_true", dest="svn", help="get titles from svn repository in preference to CDS")
    parser.add_option("-t", "--type", action="store", dest="type", default="notes", choices=("papers","notes"),
                        help="note type: notes (PAS) [default], or papers")
    parser.add_option("-o","--overwrite", action="store_false", dest="overwrite",
                        help="normally existing bib entries are not overwritten with CDS or svn information")
    global opts
    (opts, args) = parser.parse_args()
    if opts.verbose:
        print "\tVerbosity = %s" % opts.verbose
    tag = ""
    if len(args) > 0:
        tag = args[len(args)-1]
        
    pas = DocList(opts.verbose, opts.remoteUser, opts.type, opts.overwrite)
    pas.getDocInfoFromBib()
    pas.getDocInfoFromCDS(tag)
    if opts.svn:
        pas.titleFromSVNtoBib(tag)
    pas.generateBib()
    
    pas.close()
        
if __name__ == "__main__":
    import sys
    main(sys.argv[1:])
    print opts


==> utils/general/renameFigures.py <==
#!/usr/bin/env python

"""Script to replace original file names with numbered names, based on output from makeManifest pass on TeX output
    """

__version__ = "$Revision:  $"
#$HeadURL: $
#$Id: $
import re
import os
import string
import glob

def checkDuplicate(name, namesList):
    """Check to see if there is a match (up to, and possibly through, the extention) for the [oldName, newName] pairs in namesList.
        Returns the match (including) or empty and sets the match[0] to name.
        """

    returnVal = ''
    for testName in namesList:
        if (name == testName[0][0:len(name)]):
            testName[0] = name
            returnVal = name
            break
    return returnVal

def main(argv):
    import sys
    from optparse import OptionParser

    usage = "Usage: %prog [options]  [TeX filename] [file list file]"
    pat = re.compile("\$Revision:\s+(\d+)\s+\$")
    version = pat.search(__version__)
    global opts
    parser = OptionParser(usage=usage, version=version)
    (opts, args) = parser.parse_args()
    with open(args[1],"r",encoding="utf-8") as f:
        lines = f.readlines()
        if (lines[0] == ''):
            lines = lines[1:] # skip blank leading line?
        lines = [l.rstrip('\n') for l in lines]
        print(lines)
        names = [l.rsplit(' ') for l in lines] # no embedded blanks allowed!
    with open(args[0],"r+") as f:
        # look for filenames in the TeX that did not include an extension
        p = re.compile("""
            \\\\includegraphics(  # pull in all included graphics files: assumed file has been trimmed of comments
            \[.*\])?            # ignore any options
            {(.*?)              # pull in the filename up to any extension (non-greedy): second group
            ((\.)(.*))?}     # and look for any extension: fifth group; full filename is second+third; fouth is '.'
            """, re.VERBOSE)
        t = f.read()
        f.seek(0)
        m = p.findall(t)
        badnames = [i[1]+i[2] for i in m if not(i[2])]
        #badnames = []
        #for i in m:
        #    if (i[2]):
        #        badnames.append(i[1]+i[2])
        #    else:
        #        badnames.append(i[1]+'.pdf')
        # look for a match in names
        for i in badnames:
            if not(checkDuplicate(i,names)):
                print('>>> Failed to match {0}'.format(i))
        # Now we look for a name clash
        pName = re.compile('(.*/)?(.*)')
        inputNames = [pName.match(i[0]).group(2) for i in names]
        outputNames = [pName.match(i[1]).group(2) for i in names]
        ok = True
        for name in inputNames:
            if name in outputNames:
                print('>>> Name clash! Check/fix {0}'.format(name))
                ok = False
        if not(ok):
            return
        for name in names:
            if (name[0] != name[1]):
                t = t.replace('{'+name[0]+'}','{'+name[1]+'}',1) # avoid non-unique shorter versions by requiring bracketing {}
        f.write(t)
        f.truncate()

if __name__ == "__main__":
    import sys
    main(sys.argv[1:])

==> utils/general/tdrDiff.py <==
#!/usr/bin/env python3

""" Script to generate a latexdiff PDF of two different revisions of a tdr-style document.

    On lxplus you need a late-ish version of git and Python 3.
    Try "scl enable rh-git29 enable bash", and the same for rh-python36.

    """



# To add a new cell, type '# %%'
# To add a new markdown cell, type '# %% [markdown]'
# %%
import logging
import shutil
import subprocess
from pathlib import Path
import os
import tempfile
import argparse
import time, datetime, pytz, datetime
import sys
import urllib








# %%


class tdrDiff(object):
    """
    tdrDiff: class to do the work of fetching two different versions of the same GitLab tdr project, produce full TeX files, run latexdiff on them, and produce a PDF output file.

    Requires that you have installed versions of git, pdflatex, latexdiff, and latexmk

    """

    accessString = {'http': 'https://gitlab.cern.ch/tdr/', 'ssh': 'ssh://git@gitlab.cern.ch:7999/tdr/', 'krb': 'https://:@gitlab.cern.ch:8443/tdr/'}

    def __init__(self, docTag, docPath='papers',  revDiff='HEAD~1', verbosity=0, accessType='ssh', outfile=None, revBase='HEAD', logfile=None):
        """
        :arg docTag: the document name, eg, HIG-19-001
        :arg docType: the document type, note or paper:
        :arg revDiff: the other revision 
        :arg verbosity: logging verbosity 0:2
        :arg accessType: ssh/http/krb or explicit URL
        :arg outfile: file name for output PDF
        :arg revBase: the base revision
        :arg logFile: optional file to store log output
        """

        self._t0  = time.time()
        self._docTag = docTag
        self._revBase = revBase
        self._revDiff = revDiff
        if accessType in tdrDiff.accessString.keys():
            self._url = tdrDiff.accessString[accessType]+docPath+'/'+docTag
        else:
            if urllib.parse.urlparse(accessType):
                self._url = accessType
        self._outfile = outfile
        v = {0:logging.WARNING, 1:logging.INFO, 2:logging.DEBUG}
        logging.basicConfig(level=logging.INFO)
        self._logger = logging.getLogger(__name__)
        self._logger.setLevel(v[min([2,verbosity])]) # clamp at the maximum level
        if (verbosity>2): # if high verbosity, echo subprocess output
            self._procout = None
        else:
            self._procout = subprocess.DEVNULL
        self._logger.debug('Creating tdrDiff instance; Starting logging')
        self._tdrExe = (Path(__file__).parent / '../tdr').resolve(True) # pick up local tdr
        self._startDir = Path.cwd()
        if logfile:
            logname = Path.home()/logfile
            self._flogger = logging.FileHandler(filename=logname) # default for logging is to append
            self._flogger.setLevel(logging.DEBUG)
            self._logger.addHandler(self._flogger)
        self._logger.debug('#### Start: %s. Target: %s', datetime.datetime.utcnow().replace(tzinfo=pytz.UTC).strftime('%Y-%m-%d %H:%M %Z'), docTag)
        self.versionCheck()

    def versionCheck(self):
        """ find the locations of the required external programs and do sanity checks

            :output program locations in self:
        """
        # git version
        git = shutil.which('git')
        proc = subprocess.run(['git', '--version'], check=True, stdout=subprocess.PIPE)
        if proc:
            (major, minor, *_) = (((proc.stdout.decode('utf-8')).split(' '))[-1]).split('.')
            if int(major) < 2 or (int(major)==2 and int(minor) <9 ):
                print('Git version (%s.%s) is too low. Need at least 2.9'%(major, minor))
                exit()
            else:
                self._git = Path(git)
        
        # python version
        (major, minor, *_) = sys.version_info
        if int(major) <3 or int(minor)<6:
            print('Python version (%s.%s) is too low. Need at least 3.6'%(major, minor))

        # latexmk and latexdiff
        lmk = shutil.which('latexmk')
        if not lmk:
            # try looking in standard lxplus location
            cvmfs = Path('/cvmfs/cms.cern.ch/external/tex/texlive/2017/bin/x86_64-linux/')
            lmk = cvmfs / 'latexmk'
            latexdiff = cvmfs / 'latexdiff'
            if not (lmk.exists() and latexdiff.exists()):
                print('Could not find latexdiff and latexmk')
                exit()
        else:
            lmk = Path(lmk)
            # look for local for latexdiff as well
            latexdiff = Path(shutil.which('latexdiff'))
            if not (lmk.exists() and latexdiff.exists()):
                print('Could not find latexdiff and latexmk')
                exit()
        self._lmk = lmk
        self._latexdiff = latexdiff
 

    def differ(self):
        """ Do the work. All arguments taken from class 
        
        :return: copies the output PDF file to self._outfile
        """


        #
        workDir = Path(tempfile.mkdtemp(prefix='tdrDiff_')) # this is a "permanent" temporary directory. It is not automatically deleted after use.

        os.chdir(workDir) # starting work area
        self._logger.info("Temporarily working in %s", workDir)
        self._logger.info("Cloning...")
        # clone HEAD
        subprocess.run([str(self._git), 'clone','--recursive', self._url], check=True, stdout=self._procout, stderr=self._procout)
        self._logger.debug("Checked out %s", self._url)
        os.chdir(self._docTag)

        # optionally change from HEAD to a different base commit (revBase)
        if self._revBase != 'HEAD':
            subprocess.run([str(self._git), 'checkout', self._revBase], check=True, stdout=self._procout, stderr=self._procout)
        self._logger.debug("Checked out out base rev %s", self._revBase)

        # build the export directory for the base
        self._logger.info("Building export directories...")
        try:
            subprocess.run(['perl', str(self._tdrExe), '--export', '--admin=nolineno', 'b'], check=True, stdout=self._procout)
        except subprocess.CalledProcessError as e:
            self._logger.exception('Problems running rev %s. Full error message follows.',self._revBase)
            print(e.output)
        self._logger.debug("Built %s rev of %s", self._revBase, self._docTag)
        workDir0 = Path(tempfile.mkdtemp(prefix='tdrDiff2_'))
        #
        export0 = workDir0/'export0' # move export directory to new work area
        os.rename('export',export0)
        self._logger.debug('Output of %s rev build moved to %s', self._revBase, Path(export0))

        # now get diff revision to differ against
        subprocess.run([str(self._git), 'checkout', self._revDiff], check=True, stdout=self._procout, stderr=self._procout)
        self._logger.debug("Checked out out rev %s", self._revDiff)
        # and build document
        try:
            subprocess.run(['perl', str(self._tdrExe), '--export', '--admin=nolineno', 'b'], check=True, stdout=self._procout)  
        except subprocess.CalledProcessError as e:
            self._logger.exception('Problems running rev %s. Full error message follows.',self._revDiff)
            print(e.output)
        self._logger.debug("Built  rev %s", self._revDiff)

        # generate the diference document between the two revisions
        os.chdir('export') # need to work in directory with all TeX includes
        self._logger.debug('Now working in %s',Path.cwd())
        docName = self._docTag + '_temp.tex'
        diffile = Path(self._docTag +'_diff.tex') # the TeX file of differences
        self._logger.info("Running latexdiff...")
        with open(diffile, mode='w') as out:
            try:
                subprocess.run([str(self._latexdiff), '--verbose', '--flatten', docName, str(export0/docName)], stdout=out, stderr=subprocess.PIPE)
            except subprocess.CalledProcessError as e:
                self._logger.exception('Problems running latexdiff. Full error message follows.')
                print(e.output)

        # and convert the difference TeX to PDF        
        self._logger.info('Running latexmk...')
        try:
            subprocess.run([str(self._lmk), '-pdf', '-f', '-latexoption="-interaction=batchmode"', str(diffile)], check=True, stdout=self._procout, stderr=subprocess.PIPE) # batchmode runs over errors, -f forces latexmk to proceed
        except subprocess.CalledProcessError as e:
            self._logger.exception('Problems running latexmk. Full error message follows.')
            print(e.output)
            print('Run again with verbosity > 2 to get error output from latexmk.')

        # finally, copy the PDF back to the starting location
        difpdf =  Path.cwd() / Path(self._docTag +'_diff.pdf') 
        os.chdir(self._startDir)
        if difpdf.exists():
            if self._outfile:
                dest = self._outfile
            else:
                dest = self._startDir    
            newdif = shutil.copy(difpdf, dest)
            #self._logger.info("Copied latexdiff output to %s", newdif)
            print("Copied latexdiff output to %s"%newdif)
        else:
            self._logger.warn('PDF file not created')

        # Done
        self._logger.debug('#### Finish: %s. Target: %s',datetime.datetime.utcnow().replace(tzinfo=pytz.UTC).strftime('%Y-%m-%d %H:%M %Z'),self._docTag)





# %%
def main(argv):

    parser = argparse.ArgumentParser(description='Generate latexdiffs for a tdr document. Requires installed versions of git, latexdiff, and latexmk.')
    parser.add_argument('-v', '--verbosity', action='count', dest='verbose', default=False,
                        help='trace script execution: default is WARN, using -v will increase through INFO, DEBUG. -v -v -v gives output from called programs.')
    parser.add_argument(  '--revBase', action='store', dest='revBase', default='HEAD', 
                        help='base revision for differ. Default: HEAD')
    parser.add_argument( '--revDiff', action='store', dest='revDiff', default="HEAD~1", 
                        help='revision for comparison. Defalut: HEAD~1. Accepts SHAs')
    parser.add_argument( '-p', '--path', action='store', dest='docPath', default='notes', choices=('notes','papers'),
                        help='path below tdr to the document: an, dn, etc. and PAS are all under notes. Default: notes')
    parser.add_argument(  '-l', '--logfile', action='store', dest='logfile', nargs='?', const='differLog.txt',
                        help='file name for diagnostic logger output. Default: differLog.txt')
    parser.add_argument(  '--outfile', action='store', dest='outfile',
                        help='path for output PDF file; Default: <tag>_diff in cwd')
    parser.add_argument(  '--accessType', action='store', dest='accessType', default='ssh',
                        help='git access type. It is assumed that the correct keys are already established [{}, {}, {}, arbitrary (full URL)]. Default: SSH'.format(*tdrDiff.accessString.keys()) )
    parser.add_argument( 'tag', 
                        help='the document tag, eg, HIG-18-001')


    opts = parser.parse_args()

    if opts.verbose:
        print('\tVerbosity = {}\n\n'.format(opts.verbose))

    d = tdrDiff(opts.tag, opts.docPath, opts.revDiff, opts.verbose, opts.accessType, opts.outfile, opts.revBase, opts.logfile)
    d.differ()




if __name__ == '__main__':
    import sys
    main(sys.argv[1:])

==> utils/general/tdrstyle.C <==
#include "TStyle.h"

// tdrGrid: Turns the grid lines on (true) or off (false)

void tdrGrid(bool gridOn) {
  tdrStyle->SetPadGridX(gridOn);
  tdrStyle->SetPadGridY(gridOn);
}

// fixOverlay: Redraws the axis

void fixOverlay() {
  gPad->RedrawAxis();
}

void setTDRStyle() {
  TStyle *tdrStyle = new TStyle("tdrStyle","Style for P-TDR");

// For the canvas:
  tdrStyle->SetCanvasBorderMode(0);
  tdrStyle->SetCanvasColor(kWhite);
  tdrStyle->SetCanvasDefH(600); //Height of canvas
  tdrStyle->SetCanvasDefW(600); //Width of canvas
  tdrStyle->SetCanvasDefX(0);   //POsition on screen
  tdrStyle->SetCanvasDefY(0);

// For the Pad:
  tdrStyle->SetPadBorderMode(0);
  // tdrStyle->SetPadBorderSize(Width_t size = 1);
  tdrStyle->SetPadColor(kWhite);
  tdrStyle->SetPadGridX(false);
  tdrStyle->SetPadGridY(false);
  tdrStyle->SetGridColor(0);
  tdrStyle->SetGridStyle(3);
  tdrStyle->SetGridWidth(1);

// For the frame:
  tdrStyle->SetFrameBorderMode(0);
  tdrStyle->SetFrameBorderSize(1);
  tdrStyle->SetFrameFillColor(0);
  tdrStyle->SetFrameFillStyle(0);
  tdrStyle->SetFrameLineColor(1);
  tdrStyle->SetFrameLineStyle(1);
  tdrStyle->SetFrameLineWidth(1);
  
// For the histo:
  // tdrStyle->SetHistFillColor(1);
  // tdrStyle->SetHistFillStyle(0);
  tdrStyle->SetHistLineColor(1);
  tdrStyle->SetHistLineStyle(0);
  tdrStyle->SetHistLineWidth(1);
  // tdrStyle->SetLegoInnerR(Float_t rad = 0.5);
  // tdrStyle->SetNumberContours(Int_t number = 20);

  tdrStyle->SetEndErrorSize(2);
  // tdrStyle->SetErrorMarker(20);
  //tdrStyle->SetErrorX(0.);
  
  tdrStyle->SetMarkerStyle(20);
  
//For the fit/function:
  tdrStyle->SetOptFit(1);
  tdrStyle->SetFitFormat("5.4g");
  tdrStyle->SetFuncColor(2);
  tdrStyle->SetFuncStyle(1);
  tdrStyle->SetFuncWidth(1);

//For the date:
  tdrStyle->SetOptDate(0);
  // tdrStyle->SetDateX(Float_t x = 0.01);
  // tdrStyle->SetDateY(Float_t y = 0.01);

// For the statistics box:
  tdrStyle->SetOptFile(0);
  tdrStyle->SetOptStat(0); // To display the mean and RMS:   SetOptStat("mr");
  tdrStyle->SetStatColor(kWhite);
  tdrStyle->SetStatFont(42);
  tdrStyle->SetStatFontSize(0.025);
  tdrStyle->SetStatTextColor(1);
  tdrStyle->SetStatFormat("6.4g");
  tdrStyle->SetStatBorderSize(1);
  tdrStyle->SetStatH(0.1);
  tdrStyle->SetStatW(0.15);
  // tdrStyle->SetStatStyle(Style_t style = 1001);
  // tdrStyle->SetStatX(Float_t x = 0);
  // tdrStyle->SetStatY(Float_t y = 0);

// Margins:
  tdrStyle->SetPadTopMargin(0.05);
  tdrStyle->SetPadBottomMargin(0.13);
  tdrStyle->SetPadLeftMargin(0.16);
  tdrStyle->SetPadRightMargin(0.02);

// For the Global title:

  tdrStyle->SetOptTitle(0);
  tdrStyle->SetTitleFont(42);
  tdrStyle->SetTitleColor(1);
  tdrStyle->SetTitleTextColor(1);
  tdrStyle->SetTitleFillColor(10);
  tdrStyle->SetTitleFontSize(0.05);
  // tdrStyle->SetTitleH(0); // Set the height of the title box
  // tdrStyle->SetTitleW(0); // Set the width of the title box
  // tdrStyle->SetTitleX(0); // Set the position of the title box
  // tdrStyle->SetTitleY(0.985); // Set the position of the title box
  // tdrStyle->SetTitleStyle(Style_t style = 1001);
  // tdrStyle->SetTitleBorderSize(2);

// For the axis titles:

  tdrStyle->SetTitleColor(1, "XYZ");
  tdrStyle->SetTitleFont(42, "XYZ");
  tdrStyle->SetTitleSize(0.06, "XYZ");
  // tdrStyle->SetTitleXSize(Float_t size = 0.02); // Another way to set the size?
  // tdrStyle->SetTitleYSize(Float_t size = 0.02);
  tdrStyle->SetTitleXOffset(0.9);
  tdrStyle->SetTitleYOffset(1.25);
  // tdrStyle->SetTitleOffset(1.1, "Y"); // Another way to set the Offset

// For the axis labels:

  tdrStyle->SetLabelColor(1, "XYZ");
  tdrStyle->SetLabelFont(42, "XYZ");
  tdrStyle->SetLabelOffset(0.007, "XYZ");
  tdrStyle->SetLabelSize(0.05, "XYZ");

// For the axis:

  tdrStyle->SetAxisColor(1, "XYZ");
  tdrStyle->SetStripDecimals(kTRUE);
  tdrStyle->SetTickLength(0.03, "XYZ");
  tdrStyle->SetNdivisions(510, "XYZ");
  tdrStyle->SetPadTickX(1);  // To get tick marks on the opposite side of the frame
  tdrStyle->SetPadTickY(1);

// Change for log plots:
  tdrStyle->SetOptLogx(0);
  tdrStyle->SetOptLogy(0);
  tdrStyle->SetOptLogz(0);

// Postscript options:
  tdrStyle->SetPaperSize(20.,20.);
  // tdrStyle->SetLineScalePS(Float_t scale = 3);
  // tdrStyle->SetLineStyleString(Int_t i, const char* text);
  // tdrStyle->SetHeaderPS(const char* header);
  // tdrStyle->SetTitlePS(const char* pstitle);

  // tdrStyle->SetBarOffset(Float_t baroff = 0.5);
  // tdrStyle->SetBarWidth(Float_t barwidth = 0.5);
  // tdrStyle->SetPaintTextFormat(const char* format = "g");
  // tdrStyle->SetPalette(Int_t ncolors = 0, Int_t* colors = 0);
  // tdrStyle->SetTimeOffset(Double_t toffset);
  // tdrStyle->SetHistMinimumZero(kTRUE);

  tdrStyle->SetHatchesLineWidth(5);
  tdrStyle->SetHatchesSpacing(0.05);

  tdrStyle->cd();

}

